Global disease monitoring and forecasting with Wikipedia

Infectious disease is a leading threat to public health, economic stability, and other key social structures. Efforts to mitigate these impacts depend on accurate and timely monitoring to measure the risk and progress of disease. Traditional, biologically-focused monitoring techniques are accurate but costly and slow; in response, new techniques based on social internet data such as social media and search queries are emerging. These efforts are promising, but important challenges in the areas of scientific peer review, breadth of diseases and countries, and forecasting hamper their operational usefulness. We examine a freely available, open data source for this use: access logs from the online encyclopedia Wikipedia. Using linear models, language as a proxy for location, and a systematic yet simple article selection procedure, we tested 14 location-disease combinations and demonstrate that these data feasibly support an approach that overcomes these challenges. Specifically, our proof-of-concept yields models with $r^2$ up to 0.92, forecasting value up to the 28 days tested, and several pairs of models similar enough to suggest that transferring models from one location to another without re-training is feasible. Based on these preliminary results, we close with a research agenda designed to overcome these challenges and produce a disease monitoring and forecasting system that is significantly more effective, robust, and globally comprehensive than the current state of the art.

==> anc/README <==
This directory contains supplemental data for Generous, Fairchild, Deshpande,
Del Valle, and Priedhorsky, "Detecting epidemics using Wikipedia article
views: A demonstration of feasibility with language as a location proxy".

These files contain characters in multiple scripts, so appropriate software
and fonts are required. Text files are encoded in UTF-8.

Here you will find the following directories:

articles:

  The file Selections.xls contains the complete inter-language article mapping
  (i.e., each row is one set of articles mapped to one another). It also
  contains nowcast correlation results for each article as well as computation
  of some language similarity measures.

  We also include CSV versions, Selections_[disease].csv, for each of the
  diseases we analyzed. Each CSV file corresponds to one tab in the Excel
  file.

figures:

  Additional model result figures.

ground-truth:

  Official epidemiological data are provided as (date, num_cases) pairs in the
  CSV files. Table 1 in the paper gives the start and end dates, resolution,
  and sources for each dataset. Below, for each dataset, we list how data were
  cleaned if necessary, e.g., how missing values were handled. We also denote
  each dataset as "before" or "after" depending on whether dates in the data
  files indicate the end or the beginning of intervals, respectively.

  For example (Brazil dengue):

    start: 2010-03-13
    end:   2013-03-16

  "Before" means that the given date marks the time period *before* that date.
  So, 2010-03-13 means 2010-03-07 through 2010-03-13. The time period seen in
  Table 1 is thus:

    start: 2010-03-07
    end:   2013-03-16

  "After" is essentially the opposite; it means that the given date marks the
  time period *after* that date. So, 2010-10-30 means the time period
  2010-10-30 through 2010-10-05.

    en_ebola
      - after
      - no data cleaning necessary

    en_flu
      - after
      - no data cleaning necessary

    en_plague
      - after
      - no data cleaning necessary

    fr_cholera
      - after
      - no data cleaning necessary

    ja_aids
      - after
      - one data point at 2012-05-05 was missing; filled in with average of
        the two surrounding data points

    ja_flu
      - after
      - no data cleaning necessary

    no_tuberculosis
      - after
      - no data cleaning necessary

    pl_flu
      - before
      - no cleaning necessary
      - these data use four "weeks" per month, so the start and end dates as
        well as interval boundaries do not fall on the same day of the week

    pt_dengue
      - before
      - no cleaning necessary

    th_dengue
      - after
      - no cleaning necessary

    th_flu
      - after
      - no cleaning necessary

    th_tuberculosis
      - after
      - no cleaning necessary

    zh_aids
      - after
      - no cleaning necessary

    zh_tuberculosis
      - after
      - no cleaning necessary

regression-results:

  There is one text file for each disease-location context. It contains
  nowcast correlation results for each article tested. It also contains the
  linear model r^2 for each offset between +28 and -28 days inclusive.

wiki-data:

  Hourly Wikipedia access counts for the articles considered for our models
  are included here. Each CSV file includes hourly accesses for each article
  in addition to the total number of accesses for that language during that
  hour (used for normalization purposes). Timestamps mark the beginning of the
  hour. For example, here is an excerpt from the English influenza data
  (en_flu_raw.csv):

    timestamp,en-Influenza,en
    2011-01-19 22:00:00,414,13869855

  This datum states that during the interval 22:00:00 to 22:59:59 on January
  19, 2011, there were 414 access to the English Wikipedia article "Influenza"
  (i.e., http://en.wikipedia.org/wiki/Influenza). Also during that interval,
  there were approximately 13.9 million accesses to *all* English Wikipedia
  articles.

  Note that the Thai dengue data (th_dengue*) contain a redirect quirk where
  the names of two articles were exchanged, transferring traffic from one to
  the other (as described in the paper). th_dengue_raw.csv contains the
  original data, and th_dengue_raw_fixed.csv contains data with the time
  series for the two articles summed.


==> anc/articles/Selections_aids.csv <==
en,en_url,en_r,ja,ja_url,ja_r,zh,zh_url,zh_r,,ja-zh,,abs,,^2,,,
"AIDS-defining clinical condition",http://en.wikipedia.org/wiki/AIDS_defining_clinical_condition,,,,,,,,,0,,0,,0,,"number of non-zero cells:",23
"Burkitt's lymphoma",http://en.wikipedia.org/wiki/Burkitt%27s_lymphoma,,,,,,,,,0,,0,,0,,,
Cachexia,http://en.wikipedia.org/wiki/Cachexia,,悪液質,http://ja.wikipedia.org/wiki/%E6%82%AA%E6%B6%B2%E8%B3%AA,-0.00207855970989,惡病體質,http://zh.wikipedia.org/wiki/%E6%83%A1%E7%97%85%E9%AB%94%E8%B3%AA,-0.363392763627,,0.36131420391711,,0.36131420391711,,0.13054795395225,,"sum of abs(errors):",4.86186363421151
"CDC classification system for HIV infection",http://en.wikipedia.org/wiki/CDC_classification_system_for_HIV_infection,,,,,,,,,0,,0,,0,,MAE:,0.2113853754005
"Cervical cancer",http://en.wikipedia.org/wiki/Cervical_cancer,,子宮頸癌,http://ja.wikipedia.org/wiki/%E5%AD%90%E5%AE%AE%E9%A0%B8%E7%99%8C,0.0525018394492,子宮頸癌,http://zh.wikipedia.org/wiki/%E5%AD%90%E5%AE%AE%E9%A0%B8%E7%99%8C,0.105293601623,,-0.0527917621738,,0.0527917621738,,0.00278697015342,,,
"Cost of HIV treatment",http://en.wikipedia.org/wiki/Cost_of_HIV_treatment,,,,,,,,,0,,0,,0,,"sum of squares:",1.52802783447402
"Diagnosis of HIV/AIDS",http://en.wikipedia.org/wiki/Diagnosis_of_HIV/AIDS,,,,,HIV檢測,http://zh.wikipedia.org/wiki/HIV%E6%AA%A2%E6%B8%AC,-0.155154827885,,0.155154827885,,0.155154827885,,0.02407302061602,,MSE:,0.06643599280322
"Diagnosis of HIV/AIDS",http://en.wikipedia.org/wiki/Diagnosis_of_HIV/AIDS,,,,,HIV檢測,http://zh.wikipedia.org/wiki/HIV%E6%AA%A2%E6%B8%AC,-0.155154827885,,0.155154827885,,0.155154827885,,0.02407302061602,,RMSE:,0.2577518046556
"Discrimination against people with HIV/AIDS",http://en.wikipedia.org/wiki/Discrimination_against_people_with_HIV/AIDS,,,,,,,,,0,,0,,0,,,
"Economic impact of HIV/AIDS",http://en.wikipedia.org/wiki/Economic_impact_of_HIV/AIDS,,,,,,,,,0,,0,,0,,"r(ja,zh)",-0.06121860933359
Emtricitabine,http://en.wikipedia.org/wiki/Emtricitabine,,,,,,,,,0,,0,,0,,r,-0.06121860933359
"Epidemiology of HIV/AIDS",http://en.wikipedia.org/wiki/Epidemiology_of_HIV/AIDS,,,,,,,,,0,,0,,0,,,
"Esophageal candidiasis",http://en.wikipedia.org/wiki/Esophageal_candidiasis,,,,,,,,,0,,0,,0,,,
Fever,http://en.wikipedia.org/wiki/Fever,,発熱,http://ja.wikipedia.org/wiki/%E7%99%BA%E7%86%B1,-0.0687802817652,发热,http://zh.wikipedia.org/wiki/%E5%8F%91%E7%83%AD,-0.320527389828,,0.2517471080628,,0.2517471080628,,0.06337660641798,,,
HIV,http://en.wikipedia.org/wiki/HIV,,ヒト免疫不全ウイルス,http://ja.wikipedia.org/wiki/%E3%83%92%E3%83%88%E5%85%8D%E7%96%AB%E4%B8%8D%E5%85%A8%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9,-0.079049281512,人類免疫缺陷病毒,http://zh.wikipedia.org/wiki/%E4%BA%BA%E9%A1%9E%E5%85%8D%E7%96%AB%E7%BC%BA%E9%99%B7%E7%97%85%E6%AF%92,0.17172398136,,-0.250773262872,,0.250773262872,,0.06288722937147,,,
HIV/AIDS,http://en.wikipedia.org/wiki/HIV/AIDS,,後天性免疫不全症候群,http://ja.wikipedia.org/wiki/%E5%BE%8C%E5%A4%A9%E6%80%A7%E5%85%8D%E7%96%AB%E4%B8%8D%E5%85%A8%E7%97%87%E5%80%99%E7%BE%A4,-0.06207766752,艾滋病,http://zh.wikipedia.org/wiki/%E8%89%BE%E6%BB%8B%E7%97%85,0.412253331288,,-0.474330998808,,0.474330998808,,0.22498989643019,,,
"HIV superinfection",http://en.wikipedia.org/wiki/HIV_superinfection,,,,,,,,,0,,0,,0,,,
"HIV vaccine",http://en.wikipedia.org/wiki/HIV_vaccine,,HIVワクチン,http://ja.wikipedia.org/wiki/HIV%E3%83%AF%E3%82%AF%E3%83%81%E3%83%B3,0.271283359194,艾滋病,,,"Note: en link to main zh HIV/AIDS page, not vaccine -- omitting.",0.271283359194,,0.271283359194,,0.07359466097558,,,
"Infectious mononucleosis",http://en.wikipedia.org/wiki/Infectious_mononucleosis,,伝染性単核球症,http://ja.wikipedia.org/wiki/%E4%BC%9D%E6%9F%93%E6%80%A7%E5%8D%98%E6%A0%B8%E7%90%83%E7%97%87,-0.0435149391449,傳染性單核白血球增多症,http://zh.wikipedia.org/wiki/%E5%82%B3%E6%9F%93%E6%80%A7%E5%96%AE%E6%A0%B8%E7%99%BD%E8%A1%80%E7%90%83%E5%A2%9E%E5%A4%9A%E7%97%87,-0.563724868379,,0.5202099292341,,0.5202099292341,,0.27061837047375,,,
"Influenza-like illness",http://en.wikipedia.org/wiki/Influenza-like_illness,,,,,,,,,0,,0,,0,,,
"Kaposi's sarcoma",http://en.wikipedia.org/wiki/Kaposi%27s_sarcoma,,カポジ肉腫,http://ja.wikipedia.org/wiki/%E3%82%AB%E3%83%9D%E3%82%B8%E8%82%89%E8%85%AB,0.0340012323812,,,,,0.0340012323812,,0.0340012323812,,0.00115608380344,,,
Lamivudine,http://en.wikipedia.org/wiki/Lamivudine,,ラミブジン,http://ja.wikipedia.org/wiki/%E3%83%A9%E3%83%9F%E3%83%96%E3%82%B8%E3%83%B3,-0.121161290873,拉米夫定,http://zh.wikipedia.org/wiki/%E6%8B%89%E7%B1%B3%E5%A4%AB%E5%AE%9A,0.254211837793,,-0.375373128666,,0.375373128666,,0.1409049857245,,,
Lentivirus,http://en.wikipedia.org/wiki/Lentivirus,,,,,慢病毒屬,http://zh.wikipedia.org/wiki/%E6%85%A2%E7%97%85%E6%AF%92%E5%B1%AC,-0.405579770604,,0.405579770604,,0.405579770604,,0.16449495032319,,,
"Long-term nonprogressor",http://en.wikipedia.org/wiki/Long-term_nonprogressor,,,,,,,,,0,,0,,0,,,
Lymphadenopathy,http://en.wikipedia.org/wiki/Lymphadenopathy,,,,,,,,,0,,0,,0,,,
"Management of HIV/AIDS",http://en.wikipedia.org/wiki/Antiretroviral,,HAART療法,http://ja.wikipedia.org/wiki/HAART%E7%99%82%E6%B3%95,-0.0458016520415,抗反轉錄病毒藥物,http://zh.wikipedia.org/wiki/%E6%8A%97%E5%8F%8D%E8%BD%89%E9%8C%84%E7%97%85%E6%AF%92%E8%97%A5%E7%89%A9,0.0898591094309,,-0.1356607614724,,0.1356607614724,,0.01840384220327,,,
"Misconceptions about HIV/AIDS",http://en.wikipedia.org/wiki/Misconceptions_about_HIV_and_AIDS,,,,,,,,,0,,0,,0,,,
"Needle exchange programme",http://en.wikipedia.org/wiki/Needle-exchange_program,,,,,,,,,0,,0,,0,,,
"Night sweats",http://en.wikipedia.org/wiki/Night_sweats,,,,,,,,,0,,0,,0,,,
"Nutrition and HIV/AIDS",http://en.wikipedia.org/wiki/Nutrition_and_HIV/AIDS,,,,,,,,,0,,0,,0,,,
"Pathophysiology of HIV/AIDS",http://en.wikipedia.org/wiki/Pathophysiology_of_HIV/AIDS,,,,,,,,,0,,0,,0,,,
"Persistent generalized lymphadenopathy",http://en.wikipedia.org/wiki/Persistent_generalized_lymphadenopathy,,,,,,,,,0,,0,,0,,,
Pharyngitis,http://en.wikipedia.org/wiki/Pharyngitis,,咽頭痛,http://ja.wikipedia.org/wiki/%E5%92%BD%E9%A0%AD%E7%97%9B,0.0446531069115,,,,,0.0446531069115,,0.0446531069115,,0.00199389995685,,,
"Pneumocystis pneumonia",http://en.wikipedia.org/wiki/Pneumocystis_pneumonia,,ニューモシスチス肺炎,http://ja.wikipedia.org/wiki/%E3%83%8B%E3%83%A5%E3%83%BC%E3%83%A2%E3%82%B7%E3%82%B9%E3%83%81%E3%82%B9%E8%82%BA%E7%82%8E,0.0437977407427,,,,,0.0437977407427,,0.0437977407427,,0.00191824209416,,,
"Prevention of HIV/AIDS",http://en.wikipedia.org/wiki/Prevention_of_HIV/AIDS,,,,,,,,,0,,0,,0,,,
"Primary central nervous system lymphoma",http://en.wikipedia.org/wiki/Primary_central_nervous_system_lymphoma,,,,,,,,,0,,0,,0,,,
"Protease inhibitor (pharmacology)",http://en.wikipedia.org/wiki/Protease_inhibitor_(pharmacology),,,,,蛋白酶抑制剂,http://zh.wikipedia.org/wiki/%E8%9B%8B%E7%99%BD%E9%85%B6%E6%8A%91%E5%88%B6%E5%89%82,0.0751143550855,,-0.0751143550855,,0.0751143550855,,0.00564216633991,,,
Raltegravir,http://en.wikipedia.org/wiki/Raltegravir,,,,,,,,,0,,0,,0,,,
Rash,http://en.wikipedia.org/wiki/Rash,,皮疹,http://ja.wikipedia.org/wiki/%E7%9A%AE%E7%96%B9,-0.0242586934425,疹,http://zh.wikipedia.org/wiki/%E7%96%B9,0.216268844391,,-0.2405275378335,,0.2405275378335,,0.05785349645625,,,
"Religion and HIV/AIDS",http://en.wikipedia.org/wiki/Religion_and_HIV/AIDS,,,,,,,,,0,,0,,0,,,
"Respiratory tract infection",http://en.wikipedia.org/wiki/Respiratory_tract_infection,,,,,,,,,0,,0,,0,,,
Retrovirus,http://en.wikipedia.org/wiki/Retrovirus,,レトロウイルス科,http://ja.wikipedia.org/wiki/%E3%83%AC%E3%83%88%E3%83%AD%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9%E7%A7%91,0.089519442607,逆转录病毒,http://zh.wikipedia.org/wiki/%E9%80%86%E8%BD%AC%E5%BD%95%E7%97%85%E6%AF%92,0.12892201947,,-0.039402576863,,0.039402576863,,0.00155256306344,,,
"Reverse-transcriptase inhibitor",http://en.wikipedia.org/wiki/Reverse_transcriptase_inhibitor,,,,,逆转录酶抑制剂,http://zh.wikipedia.org/wiki/%E9%80%86%E8%BD%AC%E5%BD%95%E9%85%B6%E6%8A%91%E5%88%B6%E5%89%82,0.201339825907,,-0.201339825907,,0.201339825907,,0.04053772549626,,,
"RV 144",http://en.wikipedia.org/wiki/RV_144,,,,,,,,,0,,0,,0,,,
"Safe sex",http://en.wikipedia.org/wiki/Safe_sex,,セーファーセックス,http://ja.wikipedia.org/wiki/%E3%82%BB%E3%83%BC%E3%83%95%E3%82%A1%E3%83%BC%E3%82%BB%E3%83%83%E3%82%AF%E3%82%B9,-0.216130271534,安全性行為,http://zh.wikipedia.org/wiki/%E5%AE%89%E5%85%A8%E6%80%A7%E8%A1%8C%E7%82%BA,-0.124912755943,,-0.091217515591,,0.091217515591,,0.00832063515059,,,
"Subtypes of HIV",http://en.wikipedia.org/wiki/Subtypes_of_HIV,,,,,,,,,0,,0,,0,,,
"Subtypes of HIV",http://en.wikipedia.org/wiki/Subtypes_of_HIV,,,,,,,,,0,,0,,0,,,
Tenofovir,http://en.wikipedia.org/wiki/Tenofovir,,テノフォビル,http://ja.wikipedia.org/wiki/%E3%83%86%E3%83%8E%E3%83%95%E3%82%A9%E3%83%93%E3%83%AB,0.209323707509,,,,,0.209323707509,,0.209323707509,,0.04381641452531,,,
"Weight loss",http://en.wikipedia.org/wiki/Weight_loss,,体重減少,http://ja.wikipedia.org/wiki/%E4%BD%93%E9%87%8D%E6%B8%9B%E5%B0%91,0.233477044541,减肥,http://zh.wikipedia.org/wiki/%E5%87%8F%E8%82%A5,-0.165201754555,,0.398678799096,,0.398678799096,,0.15894478484863,,,
"WHO disease staging system for HIV infection and disease",http://en.wikipedia.org/wiki/WHO_disease_staging_system_for_HIV_infection_and_disease,,,,,,,,,0,,0,,0,,,
Zidovudine,http://en.wikipedia.org/wiki/Zidovudine,,ジドブジン,http://ja.wikipedia.org/wiki/%E3%82%B8%E3%83%89%E3%83%96%E3%82%B8%E3%83%B3,0.110106170549,齐多夫定,http://zh.wikipedia.org/wiki/%E9%BD%90%E5%A4%9A%E5%A4%AB%E5%AE%9A,0.0356728750321,,0.0744332955169,,0.0744332955169,,0.00554031548151,,,


==> anc/articles/Selections_cholera.csv <==
en,en_url,en_r,fr,fr_url,fr_r
Chloramphenicol,http://en.wikipedia.org/wiki/Chloramphenicol,,Chloramphénicol,http://fr.wikipedia.org/wiki/Chloramph%C3%A9nicol,0.180441764804
Cholera,http://en.wikipedia.org/wiki/Cholera,,Choléra,http://fr.wikipedia.org/wiki/Chol%C3%A9ra,0.425347499549
"Cholera outbreaks and pandemics",http://en.wikipedia.org/wiki/Cholera_outbreaks_and_pandemics,,"Épidémie de choléra",http://fr.wikipedia.org/wiki/%C3%89pid%C3%A9mie_de_chol%C3%A9ra,0.252372331741
"Cholera toxin",http://en.wikipedia.org/wiki/Cholera_toxin,,"Toxine cholérique",http://fr.wikipedia.org/wiki/Toxine_chol%C3%A9rique,0.274202335226
"Cholera vaccine",http://en.wikipedia.org/wiki/Cholera_vaccine,,,,
Dehydration,http://en.wikipedia.org/wiki/Dehydration,,Déshydratation,http://fr.wikipedia.org/wiki/D%C3%A9shydratation,0.128671581802
Diarrhea,http://en.wikipedia.org/wiki/Diarrhea,,Diarrhée,http://fr.wikipedia.org/wiki/Diarrh%C3%A9e,-0.230900621165
Doxycycline,http://en.wikipedia.org/wiki/Doxycycline,,Doxycycline,http://fr.wikipedia.org/wiki/Doxycycline,-0.260237469999
Erythromycin,http://en.wikipedia.org/wiki/Erythromycin,,,,
"Fifth cholera pandemic (1881–96)",http://en.wikipedia.org/wiki/Fifth_cholera_pandemic_%281881%E2%80%9396%29,,,,
"First cholera pandemic (1817–24)",http://en.wikipedia.org/wiki/First_cholera_pandemic_%281817%E2%80%9324%29,,,,
"Fourth cholera pandemic (1863–75)",http://en.wikipedia.org/wiki/Fourth_cholera_pandemic_%281863%E2%80%9375%29,,,,
Furazolidone,http://en.wikipedia.org/wiki/Furazolidone,,,,
Norfloxacin,http://en.wikipedia.org/wiki/Norfloxacin,,,,
"Oral rehydration therapy",http://en.wikipedia.org/wiki/Oral_rehydration_therapy,,"Soluté de réhydratation oral",http://fr.wikipedia.org/wiki/Solut%C3%A9_de_r%C3%A9hydratation_oral,0.037126818882
Quinolone,http://en.wikipedia.org/wiki/Fluoroquinolone,,Quinolone,http://fr.wikipedia.org/wiki/Quinolone,-0.0952262115003
"Second cholera pandemic (1829–51)",http://en.wikipedia.org/wiki/Second_cholera_pandemic_%281829%E2%80%9351%29,,"Deuxième pandémie de choléra",http://fr.wikipedia.org/wiki/Deuxi%C3%A8me_pand%C3%A9mie_de_chol%C3%A9ra,-0.510806936021
"Seventh cholera pandemic (1961–75)",http://en.wikipedia.org/wiki/Seventh_cholera_pandemic_%281961%E2%80%9375%29,,,,
"Sixth cholera pandemic (1899–1923)",http://en.wikipedia.org/wiki/Sixth_cholera_pandemic_%281899%E2%80%931923%29,,,,
Tetracycline,http://en.wikipedia.org/wiki/Tetracycline,,Tétracycline,http://fr.wikipedia.org/wiki/T%C3%A9tracycline,0.221501102609
"Third cholera pandemic (1852–60)",http://en.wikipedia.org/wiki/Third_cholera_pandemic_%281852%E2%80%9360%29,,"Troisième pandémie de choléra (1852-1860)",http://fr.wikipedia.org/wiki/Troisi%C3%A8me_pand%C3%A9mie_de_chol%C3%A9ra_(1852-1860),-0.146500994205
Trimethoprim/sulfamethoxazole,http://en.wikipedia.org/wiki/Trimethoprim/sulfamethoxazole,,Co-trimoxazole,http://fr.wikipedia.org/wiki/Co-trimoxazole,-0.273069263771
"Vibrio cholerae",http://en.wikipedia.org/wiki/Vibrio_cholerae,,"Vibrio cholerae",http://fr.wikipedia.org/wiki/Vibrio_cholerae,0.425473797049
Vomiting,http://en.wikipedia.org/wiki/Vomiting,,Vomissement,http://fr.wikipedia.org/wiki/Vomissement,0.316091218908
"Water chlorination",http://en.wikipedia.org/wiki/Water_chlorination,,"Chloration (désinfection)",http://fr.wikipedia.org/wiki/Chloration_(d%C3%A9sinfection),-0.132316410861
"Water filter",http://en.wikipedia.org/wiki/Water_filtration,,"Filtre à eau",http://fr.wikipedia.org/wiki/Filtre_%C3%A0_eau,-0.225506017845
"Water treatment",http://en.wikipedia.org/wiki/Water_treatment,,"Traitement primaire de l'eau",http://fr.wikipedia.org/wiki/Traitement_primaire_de_l%27eau,-0.0440184424823


==> anc/articles/Selections_dengue.csv <==
en,en_url,en_r,pt,pt_url,pt_r,th,th_url,th_r,,pt-th,,abs,,^2,,,
"Aedes aegypti",http://en.wikipedia.org/wiki/Aedes_aegypti,,"Aedes aegypti",http://pt.wikipedia.org/wiki/Aedes_aegypti,0.884527440188,,,,,0.884527440188,,0.884527440188,,0.78238879244554,,"number of non-zero cells:",39
"Aedes albopictus",http://en.wikipedia.org/wiki/Aedes_albopictus,,"Aedes albopictus",http://pt.wikipedia.org/wiki/Aedes_albopictus,0.754074205377,,,,,0.754074205377,,0.754074205377,,0.56862790721495,,,
"Aedes polynesiensis",http://en.wikipedia.org/wiki/Aedes_polynesiensis,,"Aedes polynesiensis",http://pt.wikipedia.org/wiki/Aedes_polynesiensis,-0.0218297772663,,,,,-0.0218297772663,,0.0218297772663,,0.0004765391755,,"sum of abs(errors):",10.1981033872642
"Aedes scutellaris",http://en.wikipedia.org/wiki/Aedes_scutellaris,,"Aedes scutellaris",http://pt.wikipedia.org/wiki/Aedes_scutellaris,0.225001150473,,,,,0.225001150473,,0.225001150473,,0.05062551771417,,MAE:,0.26148983044267
"Antiviral drug",http://en.wikipedia.org/wiki/Antiviral_drug,,Antiviral,http://pt.wikipedia.org/wiki/Antiviral,-0.00839222139872,ยาต้านไวรัส,http://th.wikipedia.org/wiki/%E0%B8%A2%E0%B8%B2%E0%B8%95%E0%B9%89%E0%B8%B2%E0%B8%99%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA,-0.493472788221,,0.48508056682228,,0.48508056682228,,0.23530315630862,,,
Arthalgia,http://en.wikipedia.org/wiki/Arthralgia,,Artralgia,http://pt.wikipedia.org/wiki/Artralgia,0.310315763737,ปวดในข้อ,http://th.wikipedia.org/wiki/%E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B9%83%E0%B8%99%E0%B8%82%E0%B9%89%E0%B8%AD,0.431337512421,,-0.121021748684,,0.121021748684,,0.01464626365453,,"sum of squares:",4.24425025846562
"Biological pest control",http://en.wikipedia.org/wiki/Biological_pest_control,,"Controle biológico",http://pt.wikipedia.org/wiki/Controle_biol%C3%B3gico,0.0936459727011,,,,,0.0936459727011,,0.0936459727011,,0.00876956820314,,MSE:,0.10882692970425
Bleeding,http://en.wikipedia.org/wiki/Bleeding,,Hemorragia,http://pt.wikipedia.org/wiki/Hemorragia,0.066045908584,เลือดออก,http://th.wikipedia.org/wiki/%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%AD%E0%B8%AD%E0%B8%81,0.302734368875,,-0.236688460291,,0.236688460291,,0.05602142723492,,RMSE:,0.32988926885282
"Blood transfusion",http://en.wikipedia.org/wiki/Blood_transfusion,,"Transfusão de sangue",http://pt.wikipedia.org/wiki/Transfus%C3%A3o_de_sangue,-0.0328745594861,,,,,-0.0328745594861,,0.0328745594861,,0.00108073666141,,,
Bradycardia,http://en.wikipedia.org/wiki/Bradycardia,,Bradicardia,http://pt.wikipedia.org/wiki/Bradicardia,0.154342213741,,,,,0.154342213741,,0.154342213741,,0.02382151894247,,"r(pt,th)",0.38568148621356
"Cerebral edema",http://en.wikipedia.org/wiki/Cerebral_edema,,"Edema cerebral",http://pt.wikipedia.org/wiki/Edema_cerebral,-0.0393871684262,สมองบวม,http://th.wikipedia.org/wiki/%E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%9A%E0%B8%A7%E0%B8%A1,0.432592550244,,-0.4719797186702,,0.4719797186702,,0.222764854836,,r,0.38568148621356
DEET,http://en.wikipedia.org/wiki/DEET,,DEET,http://pt.wikipedia.org/wiki/DEET,0.249432089003,,,,,0.249432089003,,0.249432089003,,0.0622163670244,,,
"Dengue fever",http://en.wikipedia.org/wiki/Dengue_fever,,Dengue,http://pt.wikipedia.org/wiki/Dengue,0.557563961372,ไข้เด็งกี,http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%82%E0%B9%89%E0%B9%80%E0%B8%94%E0%B9%87%E0%B8%87%E0%B8%81%E0%B8%B5,0.139533220241,,0.418030741131,,0.418030741131,,0.17474970053053,,,
"Dengue fever outbreaks",http://en.wikipedia.org/wiki/Dengue_fever_outbreaks,,,,,,,,,0,,0,,0,,,
"Dengue virus",http://en.wikipedia.org/wiki/Dengue_virus,,"Vírus da dengue",http://pt.wikipedia.org/wiki/V%C3%ADrus_da_dengue,0.472757998339,,,,,0.472757998339,,0.472757998339,,0.2235001249935,,,
Encephalitis,http://en.wikipedia.org/wiki/Encephalitis,,Encefalite,http://pt.wikipedia.org/wiki/Encefalite,0.245565239631,สมองอักเสบ,http://th.wikipedia.org/wiki/%E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%AD%E0%B8%B1%E0%B8%81%E0%B9%80%E0%B8%AA%E0%B8%9A,0.184440881,,0.061124358631,,0.061124358631,,0.00373618721805,,,
"Entry inhibitor",http://en.wikipedia.org/wiki/Entry_inhibitor,,"Inibidor de fusão",http://pt.wikipedia.org/wiki/Inibidor_de_fus%C3%A3o,-0.138750170622,,,,,-0.138750170622,,0.138750170622,,0.01925160984763,,,
Fever,http://en.wikipedia.org/wiki/Fever,,Febre,http://pt.wikipedia.org/wiki/Febre,0.147421904883,ไข้,http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%82%E0%B9%89,0.215602795427,,-0.068180890544,,0.068180890544,,0.00464863383537,,,
Flaviviridae,http://en.wikipedia.org/wiki/Flaviviridae,,Flaviviridae,http://pt.wikipedia.org/wiki/Flaviviridae,0.455182662755,,,,,0.455182662755,,0.455182662755,,0.20719125647273,,,
Flavivirus,http://en.wikipedia.org/wiki/Flavivirus,,Flavivírus,http://pt.wikipedia.org/wiki/Flaviv%C3%ADrus,0.397254522755,,,,,0.397254522755,,0.397254522755,,0.1578111558493,,,
Furosemide,http://en.wikipedia.org/wiki/Furosemide,,Furosemida,http://pt.wikipedia.org/wiki/Furosemida,-0.131231598036,,,,,-0.131231598036,,0.131231598036,,0.01722173232308,,,
Headache,http://en.wikipedia.org/wiki/Headache,,Cefaleia,http://pt.wikipedia.org/wiki/Cefaleia,0.0453316644724,ปวดศีรษะ,http://th.wikipedia.org/wiki/%E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B8%A8%E0%B8%B5%E0%B8%A3%E0%B8%A9%E0%B8%B0,0.377280205994,,-0.3319485415216,,0.3319485415216,,0.11018983421832,,,
"Hepatic encephalopathy",http://en.wikipedia.org/wiki/Hepatic_encephalopathy,,"Encefalopatia hepática",http://pt.wikipedia.org/wiki/Encefalopatia_hep%C3%A1tica,0.103367783457,โรคสมองจากตับ,http://th.wikipedia.org/wiki/%E0%B9%82%E0%B8%A3%E0%B8%84%E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%88%E0%B8%B2%E0%B8%81%E0%B8%95%E0%B8%B1%E0%B8%9A,0.592356932765,,-0.488989149308,,0.488989149308,,0.23911038814096,,,
Hypovolemia,http://en.wikipedia.org/wiki/Hypovolemia,,Hipovolemia,http://pt.wikipedia.org/wiki/Hipovolemia,0.112501326847,,,,,0.112501326847,,0.112501326847,,0.01265654854234,,,
"Insect repellent",http://en.wikipedia.org/wiki/Insect_repellent,,"Repelente de insetos",http://pt.wikipedia.org/wiki/Repelente_de_insetos,0.227705213265,,,,,0.227705213265,,0.227705213265,,0.05184966414806,,,
Insecticide,http://en.wikipedia.org/wiki/Insecticide,,Inseticida,http://pt.wikipedia.org/wiki/Inseticida,0.248429921991,ยาฆ่าแมลง,http://th.wikipedia.org/wiki/%E0%B8%A2%E0%B8%B2%E0%B8%86%E0%B9%88%E0%B8%B2%E0%B9%81%E0%B8%A1%E0%B8%A5%E0%B8%87,0.175229392184,,0.073200529807,,0.073200529807,,0.00535831756403,,,
"Intravenous therapy",http://en.wikipedia.org/wiki/Intravenous_therapy,,"Terapia intravenosa",http://pt.wikipedia.org/wiki/Terapia_intravenosa,-0.00490301933946,การฉีดเข้าหลอดเลือดดำ,http://th.wikipedia.org/wiki/%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%89%E0%B8%B5%E0%B8%94%E0%B9%80%E0%B8%82%E0%B9%89%E0%B8%B2%E0%B8%AB%E0%B8%A5%E0%B8%AD%E0%B8%94%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%94%E0%B8%B3,-0.469206222635,,0.46430320329554,,0.46430320329554,,0.2155774645905,,,
Itch,http://en.wikipedia.org/wiki/Itch,,Prurido,http://pt.wikipedia.org/wiki/Prurido,-0.101472145158,อาการคัน,http://th.wikipedia.org/wiki/%E0%B8%AD%E0%B8%B2%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%84%E0%B8%B1%E0%B8%99,-0.492372333276,,0.390900188118,,0.390900188118,,0.15280295707069,,,
"Loop diuretic",http://en.wikipedia.org/wiki/Loop_diuretic,,"Diurético da ansa",http://pt.wikipedia.org/wiki/Diur%C3%A9tico_da_ansa,0.0222193765409,,,,,0.0222193765409,,0.0222193765409,,0.00049370069387,,,
"Maculopapular rash",http://en.wikipedia.org/wiki/Maculopapular_rash,,,,,,,,,0,,0,,0,,,
Mosquito,http://en.wikipedia.org/wiki/Mosquito,,Mosquito,http://pt.wikipedia.org/wiki/Mosquito,0.123081538744,ยุง,http://th.wikipedia.org/wiki/%E0%B8%A2%E0%B8%B8%E0%B8%87,-0.101251109187,,0.224332647931,,0.224332647931,,0.05032513692773,,,
"Mosquito net",http://en.wikipedia.org/wiki/Mosquito_net,,Mosquiteiro,http://pt.wikipedia.org/wiki/Mosquiteiro,-0.0857777877991,,,,,-0.0857777877991,,0.0857777877991,,0.00735782887971,,,
Myalgia,http://en.wikipedia.org/wiki/Myalgia,,Mialgia,http://pt.wikipedia.org/wiki/Mialgia,0.294149690896,,,,,0.294149690896,,0.294149690896,,0.08652404065421,,,
"Oral rehydration therapy",http://en.wikipedia.org/wiki/Oral_rehydration_therapy,,"Terapia de reidratação oral",http://pt.wikipedia.org/wiki/Terapia_de_reidrata%C3%A7%C3%A3o_oral,0.0464293142797,,,,,0.0464293142797,,0.0464293142797,,0.00215568122448,,,
Organophospate,http://en.wikipedia.org/wiki/Organophosphate,,"Éster fosfato",http://pt.wikipedia.org/wiki/%C3%89ster_fosfato,,,,,,0,,0,,0,,,
Paracetamol,http://en.wikipedia.org/wiki/Paracetamol,,Paracetamol,http://pt.wikipedia.org/wiki/Paracetamol,-0.0314452905091,พาราเซตามอล,http://th.wikipedia.org/wiki/%E0%B8%9E%E0%B8%B2%E0%B8%A3%E0%B8%B2%E0%B9%80%E0%B8%8B%E0%B8%95%E0%B8%B2%E0%B8%A1%E0%B8%AD%E0%B8%A5,0.0857681394801,,-0.1172134299892,,0.1172134299892,,0.01373898816983,,,
"Protease inhibitor (pharmacology)",http://en.wikipedia.org/wiki/Protease_inhibitor_(pharmacology),,,,,,,,,0,,0,,0,,,
Pyrethroid,http://en.wikipedia.org/wiki/Pyrethroid,,Piretroide,http://pt.wikipedia.org/wiki/Piretroide,-0.261270093796,,,,,-0.261270093796,,0.261270093796,,0.06826206191217,,,
Rash,http://en.wikipedia.org/wiki/Skin_rash,,Exantema,http://pt.wikipedia.org/wiki/Exantema,0.19337465914,ผื่น,http://th.wikipedia.org/wiki/%E0%B8%9C%E0%B8%B7%E0%B9%88%E0%B8%99,0.572523613795,,-0.379148954655,,0.379148954655,,0.14375392981598,,,
"RNA-dependent RNA polymerase",http://en.wikipedia.org/wiki/RNA-dependent_RNA_polymerase,,"Replicase de RNA",http://pt.wikipedia.org/wiki/Replicase_de_RNA,0.104360760222,,,,,0.104360760222,,0.104360760222,,0.01089116827411,,,
"Shock (circulatory)",http://en.wikipedia.org/wiki/Shock_(circulatory),,"Choque circulatório",http://pt.wikipedia.org/wiki/Choque_circulat%C3%B3rio,-0.0006431815683,ช็อก,http://th.wikipedia.org/wiki/%E0%B8%8A%E0%B9%87%E0%B8%AD%E0%B8%81,0.451793846702,,-0.4524370282703,,0.4524370282703,,0.20469926455006,,,
Thrombocytopenia,http://en.wikipedia.org/wiki/Thrombocytopenia,,Trombocitopenia,http://pt.wikipedia.org/wiki/Trombocitopenia,0.401207584521,เกล็ดเลือดน้อย,http://th.wikipedia.org/wiki/%E0%B9%80%E0%B8%81%E0%B8%A5%E0%B9%87%E0%B8%94%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%99%E0%B9%89%E0%B8%AD%E0%B8%A2,0.563041496289,,-0.161833911768,,0.161833911768,,0.02619021499813,,,
Vasculitis,http://en.wikipedia.org/wiki/Vasculitis,,Vasculite,http://pt.wikipedia.org/wiki/Vasculite,-0.0863713934389,,,,,-0.0863713934389,,0.0863713934389,,0.00746001760458,,,


==> anc/articles/Selections_ebola.csv <==
en,en_url,en_r
Anticoagulant,http://en.wikipedia.org/wiki/Anticoagulants,-0.0149919595495
Arthralgia,http://en.wikipedia.org/wiki/Arthralgia,0.0477088354099
"Bundibugyo ebolavirus",http://en.wikipedia.org/wiki/Bundibugyo_ebolavirus,0.0652784395803
"Bundibugyo virus",http://en.wikipedia.org/wiki/Bundibugyo_virus,0.100520530311
Coma,http://en.wikipedia.org/wiki/Coma,0.0611595260094
"Disseminated intravascular coagulation",http://en.wikipedia.org/wiki/Disseminated_intravascular_coagulation,-0.00700652381801
Dyspnea,http://en.wikipedia.org/wiki/Dyspnea,0.0209479611814
Ebolavirus,http://en.wikipedia.org/wiki/Ebolavirus,0.0695621687776
"Ebola virus",http://en.wikipedia.org/wiki/Ebola_virus,0.0888032446985
"Ebola virus disease",http://en.wikipedia.org/wiki/Ebola,-0.00500912656783
Ecchymosis,http://en.wikipedia.org/wiki/Ecchymosis,0.0341242949342
"Fatigue (medical)",http://en.wikipedia.org/wiki/Fatigue_(medical),0.0755183786037
Hematoma,http://en.wikipedia.org/wiki/Hematoma,0.0230458058303
Hypotension,http://en.wikipedia.org/wiki/Hypotension,0.0118500730289
Malaise,http://en.wikipedia.org/wiki/Malaise,0.0243257370267
Marburgvirus,http://en.wikipedia.org/wiki/Marburgvirus,0.0588229836895
"Marburg virus disease",http://en.wikipedia.org/wiki/Marburg_virus_disease,0.0781726425826
"Multiple organ dysfunction syndrome",http://en.wikipedia.org/wiki/Multiple_organ_dysfunction_syndrome,0.0270593068178
Myalgia,http://en.wikipedia.org/wiki/Myalgia,0.0565259136929
Petechia,http://en.wikipedia.org/wiki/Petechia,0.045487977528
Pharyngitis,http://en.wikipedia.org/wiki/Pharyngitis,0.00943532437866
Purpura,http://en.wikipedia.org/wiki/Purpura,0.0542259219351
"Reston virus",http://en.wikipedia.org/wiki/Reston_virus,0.0753551952965
Sequela,http://en.wikipedia.org/wiki/Sequela,-0.0457942315457
"Sudan ebolavirus",http://en.wikipedia.org/wiki/Sudan_ebolavirus,0.095766810516
"Sudan virus",http://en.wikipedia.org/wiki/Sudan_virus,0.0563005865406
"Tai Forest ebolavirus",http://en.wikipedia.org/wiki/Ta%C3%AF_Forest_ebolavirus,0.0804896342212
"Taï Forest virus",http://en.wikipedia.org/wiki/Ta%C3%AF_Forest_virus,0.0779530434637
"Viral hemorrhagic fever",http://en.wikipedia.org/wiki/Viral_hemorrhagic_fever,0.0476842285859
"Zaire ebolavirus",http://en.wikipedia.org/wiki/Zaire_ebolavirus,0.0276166394545


==> anc/articles/Selections_flu.csv <==
en,en_url,en_r,ja,ja_url,ja_r,pl,pl_url,pl_r,th,th_url,th_r,,en-ja,en-pl,en-th,ja-pl,ja-th,pl-th,,abs,,,,,,,^2,,,,,,,,,,,
Amantadine,http://en.wikipedia.org/wiki/Amantadine,0.321671253844,アマンタジン,http://ja.wikipedia.org/wiki/%E3%82%A2%E3%83%9E%E3%83%B3%E3%82%BF%E3%82%B8%E3%83%B3,0.619416706949,Amantadyna,http://pl.wikipedia.org/wiki/Amantadyna,0.177899902156,อะแมนตาดีน,http://th.wikipedia.org/wiki/%E0%B8%AD%E0%B8%B0%E0%B9%81%E0%B8%A1%E0%B8%99%E0%B8%95%E0%B8%B2%E0%B8%94%E0%B8%B5%E0%B8%99,0.185204887568,,-0.297745453105,0.143771351688,0.136466366276,0.441516804793,0.434211819381,-0.007304985412,,0.297745453105,0.143771351688,0.136466366276,0.441516804793,0.434211819381,0.007304985412,,0.0886523548447,0.02067020156619,0.01862306912458,0.19493708891462,0.18853990409016,5.33628118695329E-05,,,,,2,2
"Antiviral drug",http://en.wikipedia.org/wiki/Antiviral_drugs,0.0385966715219,抗ウイルス薬,http://ja.wikipedia.org/wiki/%E6%8A%97%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9%E8%96%AC,0.300407972463,"Leki przeciwwirusowe",http://pl.wikipedia.org/wiki/Leki_przeciwwirusowe,0.782659204765,ยาต้านไวรัส,http://th.wikipedia.org/wiki/%E0%B8%A2%E0%B8%B2%E0%B8%95%E0%B9%89%E0%B8%B2%E0%B8%99%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA,0.0629801134795,,-0.2618113009411,-0.7440625332431,-0.0243834419576,-0.482251232302,0.2374278589835,0.7196790912855,,0.2618113009411,0.7440625332431,0.0243834419576,0.482251232302,0.2374278589835,0.7196790912855,,0.06854515730047,0.55362905337614,0.0005945522417,0.2325662510568,0.05637198822149,0.51793799443352,,"number of non-zero cells:",269,,1,1
"Avian influenza",http://en.wikipedia.org/wiki/Avian_influenza,0.120339616955,トリインフルエンザ,http://ja.wikipedia.org/wiki/%E3%83%88%E3%83%AA%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6,0.440541263113,"Ptasia grypa",http://pl.wikipedia.org/wiki/Ptasia_grypa,0.547558556767,ไข้หวัดนก,http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B8%99%E0%B8%81,0.141306973506,,-0.320201646158,-0.427218939812,-0.020967356551,-0.107017293654,0.299234289607,0.406251583261,,0.320201646158,0.427218939812,0.020967356551,0.107017293654,0.299234289607,0.406251583261,,0.10252909420229,0.18251602253409,0.00043963004074,0.01145270114103,0.08954116007661,0.16504034890207,,,,,1,1
"Canine Influenza",http://en.wikipedia.org/wiki/Canine_influenza,0.48619530207,犬インフルエンザ,http://ja.wikipedia.org/wiki/%E7%8A%AC%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6,0.823855689244,,,,,,,,-0.337660387174,0.48619530207,0.48619530207,0.823855689244,0.823855689244,0,,0.337660387174,0.48619530207,0.48619530207,0.823855689244,0.823855689244,0,,0.1140145370665,0.23638587175494,0.23638587175494,0.67873819669971,0.67873819669971,0,,"sum of abs(errors):",81.6715060167169,,1,
"Cat flu",http://en.wikipedia.org/wiki/Cat_flu,0.0495619865782,猫インフルエンザ,http://ja.wikipedia.org/wiki/%E7%8C%AB%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6,0.856320177471,,,,,,,,-0.8067581908928,0.0495619865782,0.0495619865782,0.856320177471,0.856320177471,0,,0.8067581908928,0.0495619865782,0.0495619865782,0.856320177471,0.856320177471,0,,0.65085877857262,0.00245639051358,0.00245639051358,0.73328424634396,0.73328424634396,0,,MAE:,0.30361154653055,,1,
Chills,http://en.wikipedia.org/wiki/Chills,0.57248701081,悪寒,http://ja.wikipedia.org/wiki/%E6%82%AA%E5%AF%92,0.591395867526,,,,,,,,-0.018908856716,0.57248701081,0.57248701081,0.591395867526,0.591395867526,0,,0.018908856716,0.57248701081,0.57248701081,0.591395867526,0.591395867526,0,,0.00035754486231,0.32774137754617,0.32774137754617,0.34974907212683,0.34974907212683,0,,,,,,
"Common cold",http://en.wikipedia.org/wiki/Common_cold,0.627161633351,風邪,http://ja.wikipedia.org/wiki/%E9%A2%A8%E9%82%AA,0.420379597401,Przeziębienie,http://pl.wikipedia.org/wiki/Przezi%C4%99bienie,0.532625485443,โรคหวัด,http://th.wikipedia.org/wiki/%E0%B9%82%E0%B8%A3%E0%B8%84%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94,0.319606011652,,0.20678203595,0.094536147908,0.307555621699,-0.112245888042,0.100773585749,0.213019473791,,0.20678203595,0.094536147908,0.307555621699,0.112245888042,0.100773585749,0.213019473791,,0.04275881039163,0.00893708326128,0.09459046043866,0.01259913938234,0.01015531558471,0.04537729621419,,"sum of squares:",40.9884711810901,,,
Cough,http://en.wikipedia.org/wiki/Cough,0.204874374443,咳嗽,http://ja.wikipedia.org/wiki/%E5%92%B3%E5%97%BD,0.159233135079,Kaszel,http://pl.wikipedia.org/wiki/Kaszel,0.389245381195,"ไอ (อาการ)",http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%AD_(%E0%B8%AD%E0%B8%B2%E0%B8%81%E0%B8%B2%E0%B8%A3),-0.0663531428392,,0.045641239364,-0.184371006752,0.2712275172822,-0.230012246116,0.2255862779182,0.4555985240342,,0.045641239364,0.184371006752,0.2712275172822,0.230012246116,0.2255862779182,0.4555985240342,,0.00208312273068,0.03399266813075,0.07356436613107,0.05290563336333,0.05088916878499,0.20757001510214,,MSE:,0.15237349881446,,,
"Equine influenza",http://en.wikipedia.org/wiki/Equine_influenza,0.050360136992,馬インフルエンザ,http://ja.wikipedia.org/wiki/%E9%A6%AC%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6,0.698381047744,,,,,,,,-0.648020910752,0.050360136992,0.050360136992,0.698381047744,0.698381047744,0,,0.648020910752,0.050360136992,0.050360136992,0.698381047744,0.698381047744,0,,0.41993110077185,0.00253614339785,0.00253614339785,0.48773608784801,0.48773608784801,0,,RMSE:,0.39035048202156,,,
"Fatigue (medical)",http://en.wikipedia.org/wiki/Fatigue_(medical),-0.081014220203,疲労,http://ja.wikipedia.org/wiki/%E7%96%B2%E5%8A%B4,-0.303012769972,Zmęczenie,http://pl.wikipedia.org/wiki/Zm%C4%99czenie,0.205984606924,ความล้า,http://th.wikipedia.org/wiki/%E0%B8%84%E0%B8%A7%E0%B8%B2%E0%B8%A1%E0%B8%A5%E0%B9%89%E0%B8%B2,-0.249147543677,,0.221998549769,-0.286998827127,0.168133323474,-0.508997376896,-0.053865226295,0.455132150601,,0.221998549769,0.286998827127,0.168133323474,0.508997376896,0.053865226295,0.455132150601,,0.04928335609954,0.08236832677227,0.02826881446241,0.25907832968701,0.00290146260381,0.20714527451069,,,,,,
Fever,http://en.wikipedia.org/wiki/Fever,0.569627928369,発熱,http://ja.wikipedia.org/wiki/%E7%99%BA%E7%86%B1,0.228095068157,Gorączka,http://pl.wikipedia.org/wiki/Gor%C4%85czka,0.40248268685,ไข้,http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%82%E0%B9%89,0.212092221554,,0.341532860212,0.167145241519,0.357535706815,-0.174387618693,0.016002846603,0.190390465296,,0.341532860212,0.167145241519,0.357535706815,0.174387618693,0.016002846603,0.190390465296,,0.11664469460459,0.02793753176244,0.1278317816477,0.03041104155342,0.0002560910994,0.03624852927563,,"r(en,ja)",0.6184673195826,,,
"Flu season",http://en.wikipedia.org/wiki/Flu_season,0.599263695016,,,,,,,ระดับการระบาดของเชื้อโรค,http://th.wikipedia.org/wiki/%E0%B8%A3%E0%B8%B0%E0%B8%94%E0%B8%B1%E0%B8%9A%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%A3%E0%B8%B0%E0%B8%9A%E0%B8%B2%E0%B8%94%E0%B8%82%E0%B8%AD%E0%B8%87%E0%B9%80%E0%B8%8A%E0%B8%B7%E0%B9%89%E0%B8%AD%E0%B9%82%E0%B8%A3%E0%B8%84,0.115781818128,,0.599263695016,0.599263695016,0.483481876888,0,-0.115781818128,-0.115781818128,,0.599263695016,0.599263695016,0.483481876888,0,0.115781818128,0.115781818128,,0.35911697616423,0.35911697616423,0.23375472527914,0,0.01340542940903,0.01340542940903,,"r(en,pl)",0.44459505003908,,,
Gastroenteritis,http://en.wikipedia.org/wiki/Gastroenteritis,0.346134209542,胃腸炎,http://ja.wikipedia.org/wiki/%E8%83%83%E8%85%B8%E7%82%8E,0.118642520755,"Wirusowe zakażenia przewodu pokarmowego",http://pl.wikipedia.org/wiki/Wirusowe_zaka%C5%BCenia_przewodu_pokarmowego,0.614123087325,กระเพาะอาหารกับลำไส้อักเสบ,http://th.wikipedia.org/wiki/%E0%B8%81%E0%B8%A3%E0%B8%B0%E0%B9%80%E0%B8%9E%E0%B8%B2%E0%B8%B0%E0%B8%AD%E0%B8%B2%E0%B8%AB%E0%B8%B2%E0%B8%A3%E0%B8%81%E0%B8%B1%E0%B8%9A%E0%B8%A5%E0%B8%B3%E0%B9%84%E0%B8%AA%E0%B9%89%E0%B8%AD%E0%B8%B1%E0%B8%81%E0%B9%80%E0%B8%AA%E0%B8%9A,-0.248006470788,,0.227491688787,-0.267988877783,0.59414068033,-0.49548056657,0.366648991543,0.862129558113,,0.227491688787,0.267988877783,0.59414068033,0.49548056657,0.366648991543,0.862129558113,,0.05175246846716,0.07181803861539,0.353003148023,0.24550099184853,0.1344314829995,0.74326737497212,,"r(en,th)",0.76164247092339,,,
Headache,http://en.wikipedia.org/wiki/Headache,0.285469250263,頭痛,http://ja.wikipedia.org/wiki/%E9%A0%AD%E7%97%9B,-0.1073953707,"Ból głowy",http://pl.wikipedia.org/wiki/B%C3%B3l_g%C5%82owy,0.418415601164,ปวดศีรษะ,http://th.wikipedia.org/wiki/%E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B8%A8%E0%B8%B5%E0%B8%A3%E0%B8%A9%E0%B8%B0,0.150174938769,,0.392864620963,-0.132946350901,0.135294311494,-0.525810971864,-0.257570309469,0.268240662395,,0.392864620963,0.132946350901,0.135294311494,0.525810971864,0.257570309469,0.268240662395,,0.1543426104044,0.01767473221789,0.01830455072264,0.27647717813256,0.06634246431996,0.07195305296211,,"r(ja,pl)",0.4502844230316,,,
"Hemagglutinin (influenza)",http://en.wikipedia.org/wiki/Hemagglutinin_(influenza),0.0856142463971,,,,,,,,,,,0.0856142463971,0.0856142463971,0.0856142463971,0,0,0,,0.0856142463971,0.0856142463971,0.0856142463971,0,0,0,,0.00732979918614,0.00732979918614,0.00732979918614,0,0,0,,"r(ja,th)",0.81366582873431,,,
"Human flu",http://en.wikipedia.org/wiki/Human_flu,0.838206379554,,,,,,,,,,,0.838206379554,0.838206379554,0.838206379554,0,0,0,,0.838206379554,0.838206379554,0.838206379554,0,0,0,,0.70258993472502,0.70258993472502,0.70258993472502,0,0,0,,"r(pl,th)",0.48463598288346,,,
Influenza,http://en.wikipedia.org/wiki/Influenza,0.787612789784,インフルエンザ,http://ja.wikipedia.org/wiki/%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6,0.846589744282,Grypa,http://pl.wikipedia.org/wiki/Grypa,0.800425017125,ไข้หวัดใหญ่,http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88,0.767887264712,,-0.058976954498,-0.012812227341,0.019725525072,0.046164727157,0.07870247957,0.032537752413,,0.058976954498,0.012812227341,0.019725525072,0.046164727157,0.07870247957,0.032537752413,,0.00347828116186,0.00016415316944,0.00038909633937,0.00213118203348,0.00619408029047,0.00105870533209,,r,0.59554851253241,,,
"Influenza A virus",http://en.wikipedia.org/wiki/Influenza_A_virus,0.913723909516,A型インフルエンザウイルス,http://ja.wikipedia.org/wiki/A%E5%9E%8B%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9,0.800693379425,,,,,,,,0.113030530091,0.913723909516,0.913723909516,0.800693379425,0.800693379425,0,,0.113030530091,0.913723909516,0.913723909516,0.800693379425,0.800693379425,0,,0.01277590073265,0.8348913828212,0.8348913828212,0.64110988785503,0.64110988785503,0,,,,,,
"Influenza A virus subtype H10N7",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H10N7,0.104608861945,,,,,,,,,,,0.104608861945,0.104608861945,0.104608861945,0,0,0,,0.104608861945,0.104608861945,0.104608861945,0,0,0,,0.01094301399743,0.01094301399743,0.01094301399743,0,0,0,,,,,,
"Influenza A virus subtype H1N1",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H1N1,0.734597595557,H1N1亜型,http://ja.wikipedia.org/wiki/H1N1%E4%BA%9C%E5%9E%8B,0.599082451707,H1N1,http://pl.wikipedia.org/wiki/H1N1,0.559571911561,,,,,0.13551514385,0.175025683996,0.734597595557,0.039510540146,0.599082451707,0.559571911561,,0.13551514385,0.175025683996,0.734597595557,0.039510540146,0.599082451707,0.559571911561,,0.01836435421269,0.03063399005827,0.53963362739813,0.00156108278263,0.35889978394327,0.31312072420803,,,,,,
"Influenza A virus subtype H1N2",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H1N2,0.400201359729,H1N2亜型,http://ja.wikipedia.org/wiki/H1N2%E4%BA%9C%E5%9E%8B,0.047611387996,,,,,,,,0.352589971733,0.400201359729,0.400201359729,0.047611387996,0.047611387996,0,,0.352589971733,0.400201359729,0.400201359729,0.047611387996,0.047611387996,0,,0.12431968816668,0.16016112832894,0.16016112832894,0.00226684426691,0.00226684426691,0,,,,,,
"Influenza A virus subtype H2N2",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H2N2,0.518335178249,H2N2亜型,http://ja.wikipedia.org/wiki/H2N2%E4%BA%9C%E5%9E%8B,0.328539784952,H2N2,http://pl.wikipedia.org/wiki/H2N2,0.120472249709,,,,,0.189795393297,0.39786292854,0.518335178249,0.208067535243,0.328539784952,0.120472249709,,0.189795393297,0.39786292854,0.518335178249,0.208067535243,0.328539784952,0.120472249709,,0.03602229131676,0.15829490990643,0.26867135701042,0.0432920992221,0.10793839029631,0.01451356294995,,,,,,
"Influenza A virus subtype H3N2",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H3N2,0.473972265361,H3N2亜型,http://ja.wikipedia.org/wiki/H3N2%E4%BA%9C%E5%9E%8B,0.287932054764,,,,,,,,0.186040210597,0.473972265361,0.473972265361,0.287932054764,0.287932054764,0,,0.186040210597,0.473972265361,0.473972265361,0.287932054764,0.287932054764,0,,0.03461095995898,0.22464970833144,0.22464970833144,0.08290486816062,0.08290486816062,0,,,,,,
"Influenza A virus subtype H3N8",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H3N8,-0.0444834485899,,,,,,,"ไวรัสไข้หวัดใหญ่ A H3N8",http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88_A_H3N8,-0.242640849034,,-0.0444834485899,-0.0444834485899,0.1981574004441,0,0.242640849034,0.242640849034,,0.0444834485899,0.0444834485899,0.1981574004441,0,0.242640849034,0.242640849034,,0.00197877719845,0.00197877719845,0.03926635535076,0,0.05887458161994,0.05887458161994,,,,,,
"Influenza A virus subtype H5N1",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H5N1,0.190634816421,H5N1亜型,http://ja.wikipedia.org/wiki/H5N1%E4%BA%9C%E5%9E%8B,0.340699257062,H5N1,http://pl.wikipedia.org/wiki/H5N1,0.13230143904,,,,,-0.150064440641,0.058333377381,0.190634816421,0.208397818022,0.340699257062,0.13230143904,,0.150064440641,0.058333377381,0.190634816421,0.208397818022,0.340699257062,0.13230143904,,0.0225193363449,0.00340278291667,0.03634163323187,0.04342965055633,0.1160759837626,0.01750367077205,,,,,,
"Influenza A virus subtype H7N2",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H7N2,-4.80105737477E-05,,,,,,,,,,,-4.80105737477E-05,-4.80105737477E-05,-4.80105737477E-05,0,0,0,,4.80105737477E-05,4.80105737477E-05,4.80105737477E-05,0,0,0,,2.30501519158334E-09,2.30501519158334E-09,2.30501519158334E-09,0,0,0,,,,,,
"Influenza A virus subtype H7N3",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H7N3,-0.073513598151,,,,,,,,,,,-0.073513598151,-0.073513598151,-0.073513598151,0,0,0,,0.073513598151,0.073513598151,0.073513598151,0,0,0,,0.00540424911311,0.00540424911311,0.00540424911311,0,0,0,,,,,,
"Influenza A virus subtype H7N7",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H7N7,-0.0852324150901,H7N7亜型,http://ja.wikipedia.org/wiki/H7N7%E4%BA%9C%E5%9E%8B,-0.0066801169699,,,,,,,,-0.0785522981202,-0.0852324150901,-0.0852324150901,-0.0066801169699,-0.0066801169699,0,,0.0785522981202,0.0852324150901,0.0852324150901,0.0066801169699,0.0066801169699,0,,0.00617046353996,0.00726456458209,0.00726456458209,4.4623962731546E-05,4.4623962731546E-05,0,,,,,,
"Influenza A virus subtype H7N9",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H7N9,-0.10600017588,H7N9亜型,http://ja.wikipedia.org/wiki/H7N9%E4%BA%9C%E5%9E%8B,-0.0427256297678,,,,"ไวรัสไข้หวัดใหญ่ A H7N9",http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88_A_H7N9,-0.217966627401,,-0.0632745461122,-0.10600017588,0.111966451521,-0.0427256297678,0.1752409976332,0.217966627401,,0.0632745461122,0.10600017588,0.111966451521,0.0427256297678,0.1752409976332,0.217966627401,,0.0040036681857,0.01123603728659,0.0125364862662,0.00182547943906,0.03070940725148,0.04750945066057,,,,,,
"Influenza A virus subtype H9N2",http://en.wikipedia.org/wiki/Influenza_A_virus_subtype_H9N2,0.0967292843803,,,,"H9N2 ",http://pl.wikipedia.org/wiki/H9N2,0.048124622298,,,,,0.0967292843803,0.0486046620823,0.0967292843803,-0.048124622298,0,0.048124622298,,0.0967292843803,0.0486046620823,0.0967292843803,0.048124622298,0,0.048124622298,,0.00935655445672,0.00236241317613,0.00935655445672,0.00231597927133,0,0.00231597927133,,,,,,
"Influenza-like illness",http://en.wikipedia.org/wiki/Influenza-like_illness,0.642483706054,,,,,,,,,,,0.642483706054,0.642483706054,0.642483706054,0,0,0,,0.642483706054,0.642483706054,0.642483706054,0,0,0,,0.41278531254488,0.41278531254488,0.41278531254488,0,0,0,,,,,,
"Influenza pandemic",http://en.wikipedia.org/wiki/Influenza_pandemic,0.442806521893,,,,,,,,,,,0.442806521893,0.442806521893,0.442806521893,0,0,0,,0.442806521893,0.442806521893,0.442806521893,0,0,0,,0.19607761583098,0.19607761583098,0.19607761583098,0,0,0,,,,,,
"Influenza prevention",http://en.wikipedia.org/wiki/Influenza_prevention,0.405962971522,,,,Paracetamol,http://pl.wikipedia.org/wiki/Paracetamol,0.556875221895,พาราเซตามอล,http://th.wikipedia.org/wiki/%E0%B8%9E%E0%B8%B2%E0%B8%A3%E0%B8%B2%E0%B9%80%E0%B8%8B%E0%B8%95%E0%B8%B2%E0%B8%A1%E0%B8%AD%E0%B8%A5,0.284368358233,,0.405962971522,-0.150912250373,0.121594613289,-0.556875221895,-0.284368358233,0.272506863662,,0.405962971522,0.150912250373,0.121594613289,0.556875221895,0.284368358233,0.272506863662,,0.16480593424697,0.02277450731264,0.0147852499809,0.31011001276061,0.08086536316413,0.0742599907429,,,,,,
"Influenza vaccine",http://en.wikipedia.org/wiki/Influenza_vaccine,0.272487877969,,,,"Szczepionka przeciw grypie",http://pl.wikipedia.org/wiki/Szczepionka_przeciw_grypie,0.499654504279,วัคซีนไข้หวัดใหญ่,http://th.wikipedia.org/wiki/%E0%B8%A7%E0%B8%B1%E0%B8%84%E0%B8%8B%E0%B8%B5%E0%B8%99%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88,0.242195347008,,0.272487877969,-0.22716662631,0.030292530961,-0.499654504279,-0.242195347008,0.257459157271,,0.272487877969,0.22716662631,0.030292530961,0.499654504279,0.242195347008,0.257459157271,,0.07424964364005,0.05160467610907,0.00091763743202,0.24965462364629,0.05865858611233,0.06628521766269,,,,,,
"Influenzavirus A",http://en.wikipedia.org/wiki/Influenzavirus_A,0.774703852929,A型インフルエンザウイルス,http://ja.wikipedia.org/wiki/A%E5%9E%8B%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9,0.800693379425,,,,,,,,-0.025989526496,0.774703852929,0.774703852929,0.800693379425,0.800693379425,0,,0.025989526496,0.774703852929,0.774703852929,0.800693379425,0.800693379425,0,,0.00067545548749,0.60016605974304,0.60016605974304,0.64110988785503,0.64110988785503,0,,,,,,
"Influenzavirus C",http://en.wikipedia.org/wiki/Influenzavirus_C,0.806876940452,C型インフルエンザウイルス,http://ja.wikipedia.org/wiki/C%E5%9E%8B%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9,0.819529711912,,,,,,,,-0.01265277146,0.806876940452,0.806876940452,0.819529711912,0.819529711912,0,,0.01265277146,0.806876940452,0.806876940452,0.819529711912,0.819529711912,0,,0.00016009262562,0.65105039703318,0.65105039703318,0.67162894870657,0.67162894870657,0,,,,,,
Malaise,http://en.wikipedia.org/wiki/Malaise,-0.055426795126,,,,,,,ความละเหี่ย,http://th.wikipedia.org/wiki/%E0%B8%84%E0%B8%A7%E0%B8%B2%E0%B8%A1%E0%B8%A5%E0%B8%B0%E0%B9%80%E0%B8%AB%E0%B8%B5%E0%B9%88%E0%B8%A2,0.032715070953,,-0.055426795126,-0.055426795126,-0.088141866079,0,-0.032715070953,-0.032715070953,,0.055426795126,0.055426795126,0.088141866079,0,0.032715070953,0.032715070953,,0.00307212961794,0.00307212961794,0.00776898855589,0,0.00107027586746,0.00107027586746,,,,,,
Myalgia,http://en.wikipedia.org/wiki/Myalgia,-0.0759033225203,筋肉痛,http://ja.wikipedia.org/wiki/%E7%AD%8B%E8%82%89%E7%97%9B,-0.0337615974412,Mialgia,http://pl.wikipedia.org/wiki/Mialgia,0.28399501811,,,,,-0.0421417250791,-0.3598983406303,-0.0759033225203,-0.3177566155512,-0.0337615974412,0.28399501811,,0.0421417250791,0.3598983406303,0.0759033225203,0.3177566155512,0.0337615974412,0.28399501811,,0.00177592499264,0.12952681558844,0.00576131436962,0.10096926672655,0.00113984546178,0.0806531703113,,,,,,
"Nasal congestion",http://en.wikipedia.org/wiki/Nasal_congestion,0.369362171456,鼻詰まり,http://ja.wikipedia.org/wiki/%E9%BC%BB%E8%A9%B0%E3%81%BE%E3%82%8A,0.194127367259,,,,คัดจมูก,http://th.wikipedia.org/wiki/%E0%B8%84%E0%B8%B1%E0%B8%94%E0%B8%88%E0%B8%A1%E0%B8%B9%E0%B8%81,-0.08313052412,,0.175234804197,0.369362171456,0.452492695576,0.194127367259,0.277257891379,0.08313052412,,0.175234804197,0.369362171456,0.452492695576,0.194127367259,0.277257891379,0.08313052412,,0.03070723660196,0.13642841370269,0.20474963954963,0.03768543471891,0.07687193833193,0.00691068404047,,,,,,
Nausea,http://en.wikipedia.org/wiki/Nausea,0.129583360361,吐き気,http://ja.wikipedia.org/wiki/%E5%90%90%E3%81%8D%E6%B0%97,0.0673213917336,Nudności,http://pl.wikipedia.org/wiki/Nudno%C5%9Bci,0.0239298198172,,,,,0.0622619686274,0.1056535405438,0.129583360361,0.0433915719164,0.0673213917336,0.0239298198172,,0.0622619686274,0.1056535405438,0.129583360361,0.0433915719164,0.0673213917336,0.0239298198172,,0.00387655273736,0.01116267062944,0.01679184728245,0.00188282851338,0.00453216978495,0.00057263627648,,,,,,
"Neuraminidase inhibitor",http://en.wikipedia.org/wiki/Neuraminidase_inhibitor,0.471945714054,ノイラミニダーゼ阻害薬,http://ja.wikipedia.org/wiki/%E3%83%8E%E3%82%A4%E3%83%A9%E3%83%9F%E3%83%8B%E3%83%80%E3%83%BC%E3%82%BC%E9%98%BB%E5%AE%B3%E8%96%AC,0.661412305853,,,,,,,,-0.189466591799,0.471945714054,0.471945714054,0.661412305853,0.661412305853,0,,0.189466591799,0.471945714054,0.471945714054,0.661412305853,0.661412305853,0,,0.03589758940793,0.22273275701394,0.22273275701394,0.43746623833378,0.43746623833378,0,,,,,,
Orthomyxoviridae,http://en.wikipedia.org/wiki/Orthomyxoviridae,0.38863910935,,,,Ortomyksowirusy,http://pl.wikipedia.org/wiki/Ortomyksowirusy,0.247505401293,,,,,0.38863910935,0.141133708057,0.38863910935,-0.247505401293,0,0.247505401293,,0.38863910935,0.141133708057,0.38863910935,0.247505401293,0,0.247505401293,,0.15104035731636,0.01991872354992,0.15104035731636,0.06125892366921,0,0.06125892366921,,,,,,
Oseltamivir,http://en.wikipedia.org/wiki/Oseltamivir,0.805011276028,オセルタミビル,http://ja.wikipedia.org/wiki/%E3%82%AA%E3%82%BB%E3%83%AB%E3%82%BF%E3%83%9F%E3%83%93%E3%83%AB,0.736233799531,Oseltamiwir,http://pl.wikipedia.org/wiki/Oseltamiwir,0.584836955907,โอเซลทามิเวียร์,http://th.wikipedia.org/wiki/%E0%B9%82%E0%B8%AD%E0%B9%80%E0%B8%8B%E0%B8%A5%E0%B8%97%E0%B8%B2%E0%B8%A1%E0%B8%B4%E0%B9%80%E0%B8%A7%E0%B8%B5%E0%B8%A2%E0%B8%A3%E0%B9%8C,0.428948779933,,0.068777476497,0.220174320121,0.376062496095,0.151396843624,0.307285019598,0.155888175974,,0.068777476497,0.220174320121,0.376062496095,0.151396843624,0.307285019598,0.155888175974,,0.0047303412733,0.04847673124074,0.1414230009692,0.02292100425931,0.09442408326934,0.0243011234085,,,,,,
Paracetamol,http://en.wikipedia.org/wiki/Paracetamol,0.328513496671,アセトアミノフェン,http://ja.wikipedia.org/wiki/%E3%82%A2%E3%82%BB%E3%83%88%E3%82%A2%E3%83%9F%E3%83%8E%E3%83%95%E3%82%A7%E3%83%B3,0.367173178928,,,,ซานามิเวียร์,http://th.wikipedia.org/wiki/%E0%B8%8B%E0%B8%B2%E0%B8%99%E0%B8%B2%E0%B8%A1%E0%B8%B4%E0%B9%80%E0%B8%A7%E0%B8%B5%E0%B8%A2%E0%B8%A3%E0%B9%8C,0.171095028415,,-0.038659682257,0.328513496671,0.157418468256,0.367173178928,0.196078150513,-0.171095028415,,0.038659682257,0.328513496671,0.157418468256,0.367173178928,0.196078150513,0.171095028415,,0.00149457103221,0.10792111749501,0.02478057414807,0.13481614332409,0.0384466411086,0.02927350874833,,,,,,
Rhinorrhea,http://en.wikipedia.org/wiki/Rhinorrhea,0.391631610808,,,,,,,,,,,0.391631610808,0.391631610808,0.391631610808,0,0,0,,0.391631610808,0.391631610808,0.391631610808,0,0,0,,0.15337531858407,0.15337531858407,0.15337531858407,0,0,0,,,,,,
Rimantadine,http://en.wikipedia.org/wiki/Rimantadine,0.338738904143,,,,Rymantadyna,http://pl.wikipedia.org/wiki/Rymantadyna,0.380545366525,ไรแมนตาดีน,http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%A3%E0%B9%81%E0%B8%A1%E0%B8%99%E0%B8%95%E0%B8%B2%E0%B8%94%E0%B8%B5%E0%B8%99,0.156559797776,,0.338738904143,-0.041806462382,0.182179106367,-0.380545366525,-0.156559797776,0.223985568749,,0.338738904143,0.041806462382,0.182179106367,0.380545366525,0.156559797776,0.223985568749,,0.11474404518,0.0017477802969,0.03318922679668,0.14481477598365,0.02451097027966,0.05016953500781,,,,,,
Shivering,http://en.wikipedia.org/wiki/Shivering,0.495434743703,シバリング,http://ja.wikipedia.org/wiki/%E3%82%B7%E3%83%90%E3%83%AA%E3%83%B3%E3%82%B0,-0.0336570676601,,,,,,,,0.5290918113631,0.495434743703,0.495434743703,-0.0336570676601,-0.0336570676601,0,,0.5290918113631,0.495434743703,0.495434743703,0.0336570676601,0.0336570676601,0,,0.27993814485149,0.24545558526806,0.24545558526806,0.00113279820348,0.00113279820348,0,,,,,,
"Sore throat",http://en.wikipedia.org/wiki/Sore_throat,0.612641025821,,,,,,,,,,,0.612641025821,0.612641025821,0.612641025821,0,0,0,,0.612641025821,0.612641025821,0.612641025821,0,0,0,,0.37532902651901,0.37532902651901,0.37532902651901,0,0,0,,,,,,
"Swine influenza",http://en.wikipedia.org/wiki/Swine_influenza,0.507376530952,豚インフルエンザ,http://ja.wikipedia.org/wiki/%E8%B1%9A%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6,0.534653952741,"Świńska grypa",http://pl.wikipedia.org/wiki/%C5%9Awi%C5%84ska_grypa,0.690057520102,ไข้หวัดใหญ่ในสุกร,http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88%E0%B9%83%E0%B8%99%E0%B8%AA%E0%B8%B8%E0%B8%81%E0%B8%A3,0.19079312727,,-0.027277421789,-0.18268098915,0.316583403682,-0.155403567361,0.343860825471,0.499264392832,,0.027277421789,0.18268098915,0.316583403682,0.155403567361,0.343860825471,0.499264392832,,0.00074405773946,0.03337234379682,0.10022505148688,0.02415026874852,0.1182402672936,0.24926493394991,,,,,,
"Viral neuraminidase",http://en.wikipedia.org/wiki/Viral_neuraminidase,0.306482922672,ウイルス・ノイラミニダーゼ,http://ja.wikipedia.org/wiki/%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9%E3%83%BB%E3%83%8E%E3%82%A4%E3%83%A9%E3%83%9F%E3%83%8B%E3%83%80%E3%83%BC%E3%82%BC,0.198392941478,,,,,,,,0.108089981194,0.306482922672,0.306482922672,0.198392941478,0.198392941478,0,,0.108089981194,0.306482922672,0.306482922672,0.198392941478,0.198392941478,0,,0.01168344403452,0.09393178188957,0.09393178188957,0.03935975922829,0.03935975922829,0,,,,,,
"Viral pneumonia",http://en.wikipedia.org/wiki/Viral_pneumonia,0.431699862443,,,,,,,,,,,0.431699862443,0.431699862443,0.431699862443,0,0,0,,0.431699862443,0.431699862443,0.431699862443,0,0,0,,0.18636477123331,0.18636477123331,0.18636477123331,0,0,0,,,,,,
Vomiting,http://en.wikipedia.org/wiki/Vomiting,0.232873578201,嘔吐,http://ja.wikipedia.org/wiki/%E5%98%94%E5%90%90,0.255686500456,Wymioty,http://pl.wikipedia.org/wiki/Wymioty,0.0149677356163,อาเจียน,http://th.wikipedia.org/wiki/%E0%B8%AD%E0%B8%B2%E0%B9%80%E0%B8%88%E0%B8%B5%E0%B8%A2%E0%B8%99,-0.0662645813487,,-0.022812922255,0.2179058425847,0.2991381595497,0.2407187648397,0.3219510818047,0.081232316965,,0.022812922255,0.2179058425847,0.2991381595497,0.2407187648397,0.3219510818047,0.081232316965,,0.00052042942181,0.04748295623255,0.08948363849878,0.05794552374595,0.10365249907522,0.0065986893195,,,,,,
Zanamivir,http://en.wikipedia.org/wiki/Zanamivir,0.647123323432,ザナミビル,http://ja.wikipedia.org/wiki/%E3%82%B6%E3%83%8A%E3%83%9F%E3%83%93%E3%83%AB,0.849270830236,,,,,,,,-0.202147506804,0.647123323432,0.647123323432,0.849270830236,0.849270830236,0,,0.202147506804,0.647123323432,0.647123323432,0.849270830236,0.849270830236,0,,0.04086361450707,0.41876859572968,0.41876859572968,0.72126094308974,0.72126094308974,0,,,,,,


==> anc/articles/Selections_plague.csv <==
en,en_url,en_r
Plague,http://en.wikipedia.org/wiki/Plague_(disease),0.0321184489567
"Yersinia pestis",http://en.wikipedia.org/wiki/Yersinia_pestis,-0.0426764159828
"Bubonic plague",http://en.wikipedia.org/wiki/Bubonic_plague,0.0352417797996
"Septicemic plague",http://en.wikipedia.org/wiki/Septicemic_plague,-0.0318979184507
"Pneumonic plague",http://en.wikipedia.org/wiki/Pneumonic_plague,-0.0545075559664
Bubo,http://en.wikipedia.org/wiki/Bubo,-0.0944821767569
"Xenopsylla cheopsis",http://en.wikipedia.org/wiki/Xenopsylla_cheopis,-0.0652388141381
Flea,http://en.wikipedia.org/wiki/Flea,-0.00395995711422
"Plague Vaccine",http://en.wikipedia.org/wiki/Plague_vaccine,-0.0550041772703
"Third plague pandemic",http://en.wikipedia.org/wiki/Third_plague_pandemic,-0.0400561676197
"Plague of Justinian",http://en.wikipedia.org/wiki/Plague_of_Justinian,-0.0307065610935
"Black Death",http://en.wikipedia.org/wiki/Black_Death,-0.0115717601099
Gentamicin,http://en.wikipedia.org/wiki/Gentamicin,-0.0552784070697
Doxycycline,http://en.wikipedia.org/wiki/Doxycycline,-0.0892035735818
Fluroquinolones,http://en.wikipedia.org/wiki/Fluoroquinolones,-0.108998027398
Tetracycline,http://en.wikipedia.org/wiki/Tetracycline,-0.110602088555
Chloramphenicol,http://en.wikipedia.org/wiki/Chloramphenicol,-0.0490668071175
Streptomycin,http://en.wikipedia.org/wiki/Streptomycin,0.276185306324


==> anc/articles/Selections_tuberculosis.csv <==
en,en_url,en_r,no,no_url,no_r,zh,zh_url,zh_r,th,th_url,th_r,,no-zh,no-th,zh-th,,abs,,,,^2,,,,,,
Acid-fast,http://en.wikipedia.org/wiki/Acid-fast,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,"number of non-zero cells:",49,
"Anorexia (symptom)",http://en.wikipedia.org/wiki/Anorexia_%28symptom%29,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Antibacterial,http://en.wikipedia.org/wiki/Antibiotics,,Antibiotika,http://no.wikipedia.org/wiki/Antibiotika,0.12457811472,抗细菌药,http://zh.wikipedia.org/wiki/%E6%8A%97%E7%BB%86%E8%8F%8C%E8%8D%AF,0.00580152630131,,,,,0.11877658841869,0.12457811472,0.00580152630131,,0.11877658841869,0.12457811472,0.00580152630131,,0.01410787795638,0.01551970666719,3.36577074247917E-05,,"sum of abs(errors):",12.2781190360956,
"Antibiotic resistance",http://en.wikipedia.org/wiki/Antibiotic_resistance,,Antibiotikaresistens,http://no.wikipedia.org/wiki/Antibiotikaresistens,-0.0584169250522,抗生素抗藥性,http://zh.wikipedia.org/wiki/%E6%8A%97%E7%94%9F%E7%B4%A0%E6%8A%97%E8%97%A5%E6%80%A7,-0.141297771404,,,,,0.0828808463518,-0.0584169250522,-0.141297771404,,0.0828808463518,0.0584169250522,0.141297771404,,0.00686923469199,0.00341253713255,0.01996506020374,,MAE:,0.2505738578795,
"Auramine-rhodamine stain",http://en.wikipedia.org/wiki/Auramine-rhodamine_stain,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"BCG vaccine",http://en.wikipedia.org/wiki/BCG_vaccine,,BCG-vaksine,http://no.wikipedia.org/wiki/BCG-vaksine,0.200573739582,卡介苗,http://zh.wikipedia.org/wiki/%E5%8D%A1%E4%BB%8B%E8%8B%97,0.356646426504,,,,,-0.156072686922,0.200573739582,0.356646426504,,0.156072686922,0.200573739582,0.356646426504,,0.02435868360305,0.04022982500991,0.12719667353807,,,,
Bedaquiline,http://en.wikipedia.org/wiki/Bedaquiline,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,"sum of squares:",5.65723865064054,
"Chest pain",http://en.wikipedia.org/wiki/Chest_pain,,,,,,,,เจ็บหน้าอก,http://th.wikipedia.org/wiki/%E0%B9%80%E0%B8%88%E0%B9%87%E0%B8%9A%E0%B8%AB%E0%B8%99%E0%B9%89%E0%B8%B2%E0%B8%AD%E0%B8%81,-0.759310417153,,0,0.759310417153,0.759310417153,,0,0.759310417153,0.759310417153,,0,0.57655230959706,0.57655230959706,,MSE:,0.11545385001307,
"Chest radiograph",http://en.wikipedia.org/wiki/Chest_radiograph,,,,,,,,การถ่ายภาพรังสีทรวงอก,http://th.wikipedia.org/wiki/%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%96%E0%B9%88%E0%B8%B2%E0%B8%A2%E0%B8%A0%E0%B8%B2%E0%B8%9E%E0%B8%A3%E0%B8%B1%E0%B8%87%E0%B8%AA%E0%B8%B5%E0%B8%97%E0%B8%A3%E0%B8%A7%E0%B8%87%E0%B8%AD%E0%B8%81,-0.790304931834,,0,0.790304931834,0.790304931834,,0,0.790304931834,0.790304931834,,0,0.62458188528114,0.62458188528114,,RMSE:,0.33978500557422,
Delamanid,http://en.wikipedia.org/wiki/Delamanid,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"DOTS (Directly Observed Treatment, Short-Course)","http://en.wikipedia.org/wiki/DOTS_%28Directly_Observed_Treatment,_Short-Course%29",,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,"r(no,zh)",0.19312662543534,
"Epidemiology of tuberulosis",http://en.wikipedia.org/wiki/Epidemiology_of_tuberculosis,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,"r(no,th)",,"not enough shared articles"
Ethambutol,http://en.wikipedia.org/wiki/Ethambutol,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,"r(zh,th)",-0.20155585114144,
"Extensively drug-resistant tuberculosis",http://en.wikipedia.org/wiki/Extensively_drug-resistant_tuberculosis,,,,,广泛耐药结核,http://zh.wikipedia.org/wiki/%E5%B9%BF%E6%B3%9B%E8%80%90%E8%8D%AF%E7%BB%93%E6%A0%B8,0.105475582092,,,,,-0.105475582092,0,0.105475582092,,0.105475582092,0,0.105475582092,,0.01112509841765,0,0.01112509841765,,r,-0.00421461285305,
Fever,http://en.wikipedia.org/wiki/Fever,,,,,发热,http://zh.wikipedia.org/wiki/%E5%8F%91%E7%83%AD,0.183256917528,ไข้,http://th.wikipedia.org/wiki/%E0%B9%84%E0%B8%82%E0%B9%89,-0.0999231373209,,-0.183256917528,0.0999231373209,0.2831800548489,,0.183256917528,0.0999231373209,0.2831800548489,,0.03358309782186,0.00998463337205,0.08019094346423,,,,
"Ghon focus",http://en.wikipedia.org/wiki/Ghon_focus,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Hemoptysis,http://en.wikipedia.org/wiki/Hemoptysis,,Feber,http://no.wikipedia.org/wiki/Feber,0.00013969210607,咳血,http://zh.wikipedia.org/wiki/%E5%92%B3%E8%A1%80,0.156999919906,,,,,-0.15686022779994,0.00013969210607,0.156999919906,,0.15686022779994,0.00013969210607,0.156999919906,,0.02460513106545,1.95138844968752E-08,0.02464897485049,,,,
"History of tuberculosis",http://en.wikipedia.org/wiki/History_of_tuberculosis,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Isoniazid,http://en.wikipedia.org/wiki/Isoniazid,,Isoniazid,http://no.wikipedia.org/wiki/Isoniazid,-0.275402584385,异烟肼,http://zh.wikipedia.org/wiki/%E5%BC%82%E7%83%9F%E8%82%BC,0.0738400428922,,,,,-0.3492426272772,-0.275402584385,0.0738400428922,,0.3492426272772,0.275402584385,0.0738400428922,,0.12197041270748,0.07584658348594,0.00545235193432,,,,
"Mantoux test",http://en.wikipedia.org/wiki/Mantoux_test,,Mantoux-metoden,http://no.wikipedia.org/wiki/Mantoux-metoden,0.235761354528,,,,,,,,0.235761354528,0.235761354528,0,,0.235761354528,0.235761354528,0,,0.05558341628888,0.05558341628888,0,,,,
"Military tuberculosis",http://en.wikipedia.org/wiki/Miliary_tuberculosis,,Miliærtuberkulose,http://no.wikipedia.org/wiki/Mili%C3%A6rtuberkulose,0.0471093101451,结核菌素试验,http://zh.wikipedia.org/wiki/%E7%BB%93%E6%A0%B8%E8%8F%8C%E7%B4%A0%E8%AF%95%E9%AA%8C,0.456852842264,,,,,-0.4097435321189,0.0471093101451,0.456852842264,,0.4097435321189,0.0471093101451,0.456852842264,,0.16788976211327,0.00221928710235,0.2087145194847,,,,
"Multi-drug-resistant tuberculosis",http://en.wikipedia.org/wiki/Multi-drug-resistant_tuberculosis,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Mycobacterium,http://en.wikipedia.org/wiki/Mycobacterium,,,,,分枝杆菌属,http://zh.wikipedia.org/wiki/%E5%88%86%E6%9E%9D%E6%9D%86%E8%8F%8C%E5%B1%9E,-0.114700844145,,,,,0.114700844145,0,-0.114700844145,,0.114700844145,0,0.114700844145,,0.01315628364758,0,0.01315628364758,,,,
"Mycobacterium africanum",http://en.wikipedia.org/wiki/Mycobacterium_africanum,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Mycobacterium avium complex",http://en.wikipedia.org/wiki/Mycobacterium_avium_complex,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Mycobacterium bovis",http://en.wikipedia.org/wiki/Mycobacterium_bovis,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Mycobacterium canettii",http://en.wikipedia.org/wiki/Mycobacterium_canetti,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Mycobacterium kansasii",http://en.wikipedia.org/wiki/Mycobacterium_kansasii,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Mycobacterium leprae",http://en.wikipedia.org/wiki/Mycobacterium_leprae,,Leprabasill,http://no.wikipedia.org/wiki/Leprabasill,-0.136547601229,麻风杆菌,http://zh.wikipedia.org/wiki/%E9%BA%BB%E9%A3%8E%E6%9D%86%E8%8F%8C,0.255828393151,,,,,-0.39237599438,-0.136547601229,0.255828393151,,0.39237599438,0.136547601229,0.255828393151,,0.15395892096569,0.01864524740139,0.06544816674222,,,,
"Mycobacterium microti",http://en.wikipedia.org/wiki/Mycobacterium_microti,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Mycobacterium tuberculosis ",http://en.wikipedia.org/wiki/Mycobacterium_tuberculosis,,"Mycobacterium tuberculosis",http://no.wikipedia.org/wiki/Mycobacterium_tuberculosis,0.0189072752735,,http://zh.wikipedia.org/wiki/%E7%B5%90%E6%A0%B8%E6%A1%BF%E8%8F%8C,0.405457219214,"Mycobacterium tuberculosis",http://th.wikipedia.org/wiki/Mycobacterium_tuberculosis,-0.452390768453,,-0.3865499439405,0.4712980437265,0.857847987667,,0.3865499439405,0.4712980437265,0.857847987667,,0.1494208591604,0.22212184602043,0.73590316994432,,,,
"Nail clubbing",http://en.wikipedia.org/wiki/Nail_clubbing,,Trommestikkfingre,http://no.wikipedia.org/wiki/Trommestikkfingre,-0.077238749689,,,,,,,,-0.077238749689,-0.077238749689,0,,0.077238749689,0.077238749689,0,,0.00596582445352,0.00596582445352,0,,,,
"Night sweats",http://en.wikipedia.org/wiki/Night_sweats,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Pyrazinamide,http://en.wikipedia.org/wiki/Pyrazinamide,,,,,吡嗪酰胺,http://zh.wikipedia.org/wiki/%E5%90%A1%E5%97%AA%E9%85%B0%E8%83%BA,-0.00337130080052,,,,,0.00337130080052,0,-0.00337130080052,,0.00337130080052,0,0.00337130080052,,1.13656690875868E-05,0,1.13656690875868E-05,,,,
"Rasmussen's aneurysm",http://en.wikipedia.org/wiki/Rasmussen%27s_aneurysm,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Rifampicin,http://en.wikipedia.org/wiki/Rifampicin,,,,,利福平,http://zh.wikipedia.org/wiki/%E5%88%A9%E7%A6%8F%E5%B9%B3,-0.112451709261,,,,,0.112451709261,0,-0.112451709261,,0.112451709261,0,0.112451709261,,0.01264538691572,0,0.01264538691572,,,,
"Risk factors for tuberculosis",http://en.wikipedia.org/wiki/Risk_factors_for_tuberculosis,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Sputum,http://en.wikipedia.org/wiki/Sputum,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Sputum culture",http://en.wikipedia.org/wiki/Sputum_culture,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Totally drug-resistant tuberculosis",http://en.wikipedia.org/wiki/Totally_drug-resistant_tuberculosis,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Tuberculin,http://en.wikipedia.org/wiki/Tuberculin,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
Tuberculosis,http://en.wikipedia.org/wiki/Tuberculosis,,Tuberkulose,http://no.wikipedia.org/wiki/Tuberkulose,0.356918979129,結核,http://zh.wikipedia.org/wiki/%E7%B5%90%E6%A0%B8,0.154417441651,วัณโรค,http://th.wikipedia.org/wiki/%E0%B8%A7%E0%B8%B1%E0%B8%93%E0%B9%82%E0%B8%A3%E0%B8%84,0.398654774228,,0.202501537478,-0.041735795099,-0.244237332577,,0.202501537478,0.041735795099,0.244237332577,,0.04100687268095,0.00174187659255,0.05965187462433,,,,
"Tuberculosis classification",http://en.wikipedia.org/wiki/Tuberculosis_classification,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Tuberculosis diagnosis",http://en.wikipedia.org/wiki/Tuberculosis_diagnosis,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Tuberculosis management",http://en.wikipedia.org/wiki/Tuberculosis_management,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Tuberculosis radiology",http://en.wikipedia.org/wiki/Tuberculosis_radiology,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,
"Weight loss",http://en.wikipedia.org/wiki/Weight_loss,,,,,减肥,http://zh.wikipedia.org/wiki/%E5%87%8F%E8%82%A5,0.0610153721822,น้ำหนักลด,http://th.wikipedia.org/wiki/%E0%B8%99%E0%B9%89%E0%B8%B3%E0%B8%AB%E0%B8%99%E0%B8%B1%E0%B8%81%E0%B8%A5%E0%B8%94,-0.516170184815,,-0.0610153721822,0.516170184815,0.5771855569972,,0.0610153721822,0.516170184815,0.5771855569972,,0.00372287564253,0.26643165969195,0.33314316720617,,,,
"Ziehl–Neelsen stain",http://en.wikipedia.org/wiki/Ziehl%E2%80%93Neelsen_stain,,,,,,,,,,,,0,0,0,,0,0,0,,0,0,0,,,,


==> anc/ground-truth/en_ebola_2011-01-01_2013-12-31.csv <==
2011-01-01,0
2011-01-02,0
2011-01-03,0
2011-01-04,0
2011-01-05,0
2011-01-06,0
2011-01-07,0
2011-01-08,0
2011-01-09,0
2011-01-10,0
2011-01-11,0
2011-01-12,0
2011-01-13,0
2011-01-14,0
2011-01-15,0
2011-01-16,0
2011-01-17,0
2011-01-18,0
2011-01-19,0
2011-01-20,0
2011-01-21,0
2011-01-22,0
2011-01-23,0
2011-01-24,0
2011-01-25,0
2011-01-26,0
2011-01-27,0
2011-01-28,0
2011-01-29,0
2011-01-30,0
2011-01-31,0
2011-02-01,0
2011-02-02,0
2011-02-03,0
2011-02-04,0
2011-02-05,0
2011-02-06,0
2011-02-07,0
2011-02-08,0
2011-02-09,0
2011-02-10,0
2011-02-11,0
2011-02-12,0
2011-02-13,0
2011-02-14,0
2011-02-15,0
2011-02-16,0
2011-02-17,0
2011-02-18,0
2011-02-19,0
2011-02-20,0
2011-02-21,0
2011-02-22,0
2011-02-23,0
2011-02-24,0
2011-02-25,0
2011-02-26,0
2011-02-27,0
2011-02-28,0
2011-03-01,0
2011-03-02,0
2011-03-03,0
2011-03-04,0
2011-03-05,0
2011-03-06,0
2011-03-07,0
2011-03-08,0
2011-03-09,0
2011-03-10,0
2011-03-11,0
2011-03-12,0
2011-03-13,0
2011-03-14,0
2011-03-15,0
2011-03-16,0
2011-03-17,0
2011-03-18,0
2011-03-19,0
2011-03-20,0
2011-03-21,0
2011-03-22,0
2011-03-23,0
2011-03-24,0
2011-03-25,0
2011-03-26,0
2011-03-27,0
2011-03-28,0
2011-03-29,0
2011-03-30,0
2011-03-31,0
2011-04-01,0
2011-04-02,0
2011-04-03,0
2011-04-04,0
2011-04-05,0
2011-04-06,0
2011-04-07,0
2011-04-08,0
2011-04-09,0
2011-04-10,0
2011-04-11,0
2011-04-12,0
2011-04-13,0
2011-04-14,0
2011-04-15,0
2011-04-16,0
2011-04-17,0
2011-04-18,0
2011-04-19,0
2011-04-20,0
2011-04-21,0
2011-04-22,0
2011-04-23,0
2011-04-24,0
2011-04-25,0
2011-04-26,0
2011-04-27,0
2011-04-28,0
2011-04-29,0
2011-04-30,0
2011-05-01,0
2011-05-02,0
2011-05-03,0
2011-05-04,0
2011-05-05,0
2011-05-06,1
2011-05-07,0
2011-05-08,0
2011-05-09,0
2011-05-10,0
2011-05-11,0
2011-05-12,0
2011-05-13,0
2011-05-14,0
2011-05-15,0
2011-05-16,0
2011-05-17,0
2011-05-18,0
2011-05-19,0
2011-05-20,0
2011-05-21,0
2011-05-22,0
2011-05-23,0
2011-05-24,0
2011-05-25,0
2011-05-26,0
2011-05-27,0
2011-05-28,0
2011-05-29,0
2011-05-30,0
2011-05-31,0
2011-06-01,0
2011-06-02,0
2011-06-03,0
2011-06-04,0
2011-06-05,0
2011-06-06,0
2011-06-07,0
2011-06-08,0
2011-06-09,0
2011-06-10,0
2011-06-11,0
2011-06-12,0
2011-06-13,0
2011-06-14,0
2011-06-15,0
2011-06-16,0
2011-06-17,0
2011-06-18,0
2011-06-19,0
2011-06-20,0
2011-06-21,0
2011-06-22,0
2011-06-23,0
2011-06-24,0
2011-06-25,0
2011-06-26,0
2011-06-27,0
2011-06-28,0
2011-06-29,0
2011-06-30,0
2011-07-01,0
2011-07-02,0
2011-07-03,0
2011-07-04,0
2011-07-05,0
2011-07-06,0
2011-07-07,0
2011-07-08,0
2011-07-09,0
2011-07-10,0
2011-07-11,0
2011-07-12,0
2011-07-13,0
2011-07-14,0
2011-07-15,0
2011-07-16,0
2011-07-17,0
2011-07-18,0
2011-07-19,0
2011-07-20,0
2011-07-21,0
2011-07-22,0
2011-07-23,0
2011-07-24,0
2011-07-25,0
2011-07-26,0
2011-07-27,0
2011-07-28,0
2011-07-29,0
2011-07-30,0
2011-07-31,0
2011-08-01,0
2011-08-02,0
2011-08-03,0
2011-08-04,0
2011-08-05,0
2011-08-06,0
2011-08-07,0
2011-08-08,0
2011-08-09,0
2011-08-10,0
2011-08-11,0
2011-08-12,0
2011-08-13,0
2011-08-14,0
2011-08-15,0
2011-08-16,0
2011-08-17,0
2011-08-18,0
2011-08-19,0
2011-08-20,0
2011-08-21,0
2011-08-22,0
2011-08-23,0
2011-08-24,0
2011-08-25,0
2011-08-26,0
2011-08-27,0
2011-08-28,0
2011-08-29,0
2011-08-30,0
2011-08-31,0
2011-09-01,0
2011-09-02,0
2011-09-03,0
2011-09-04,0
2011-09-05,0
2011-09-06,0
2011-09-07,0
2011-09-08,0
2011-09-09,0
2011-09-10,0
2011-09-11,0
2011-09-12,0
2011-09-13,0
2011-09-14,0
2011-09-15,0
2011-09-16,0
2011-09-17,0
2011-09-18,0
2011-09-19,0
2011-09-20,0
2011-09-21,0
2011-09-22,0
2011-09-23,0
2011-09-24,0
2011-09-25,0
2011-09-26,0
2011-09-27,0
2011-09-28,0
2011-09-29,0
2011-09-30,0
2011-10-01,0
2011-10-02,0
2011-10-03,0
2011-10-04,0
2011-10-05,0
2011-10-06,0
2011-10-07,0
2011-10-08,0
2011-10-09,0
2011-10-10,0
2011-10-11,0
2011-10-12,0
2011-10-13,0
2011-10-14,0
2011-10-15,0
2011-10-16,0
2011-10-17,0
2011-10-18,0
2011-10-19,0
2011-10-20,0
2011-10-21,0
2011-10-22,0
2011-10-23,0
2011-10-24,0
2011-10-25,0
2011-10-26,0
2011-10-27,0
2011-10-28,0
2011-10-29,0
2011-10-30,0
2011-10-31,0
2011-11-01,0
2011-11-02,0
2011-11-03,0
2011-11-04,0
2011-11-05,0
2011-11-06,0
2011-11-07,0
2011-11-08,0
2011-11-09,0
2011-11-10,0
2011-11-11,0
2011-11-12,0
2011-11-13,0
2011-11-14,0
2011-11-15,0
2011-11-16,0
2011-11-17,0
2011-11-18,0
2011-11-19,0
2011-11-20,0
2011-11-21,0
2011-11-22,0
2011-11-23,0
2011-11-24,0
2011-11-25,0
2011-11-26,0
2011-11-27,0
2011-11-28,0
2011-11-29,0
2011-11-30,0
2011-12-01,0
2011-12-02,0
2011-12-03,0
2011-12-04,0
2011-12-05,0
2011-12-06,0
2011-12-07,0
2011-12-08,0
2011-12-09,0
2011-12-10,0
2011-12-11,0
2011-12-12,0
2011-12-13,0
2011-12-14,0
2011-12-15,0
2011-12-16,0
2011-12-17,0
2011-12-18,0
2011-12-19,0
2011-12-20,0
2011-12-21,0
2011-12-22,0
2011-12-23,0
2011-12-24,0
2011-12-25,0
2011-12-26,0
2011-12-27,0
2011-12-28,0
2011-12-29,0
2011-12-30,0
2011-12-31,0
2012-01-01,0
2012-01-02,0
2012-01-03,0
2012-01-04,0
2012-01-05,0
2012-01-06,0
2012-01-07,0
2012-01-08,0
2012-01-09,0
2012-01-10,0
2012-01-11,0
2012-01-12,0
2012-01-13,0
2012-01-14,0
2012-01-15,0
2012-01-16,0
2012-01-17,0
2012-01-18,0
2012-01-19,0
2012-01-20,0
2012-01-21,0
2012-01-22,0
2012-01-23,0
2012-01-24,0
2012-01-25,0
2012-01-26,0
2012-01-27,0
2012-01-28,0
2012-01-29,0
2012-01-30,0
2012-01-31,0
2012-02-01,0
2012-02-02,0
2012-02-03,0
2012-02-04,0
2012-02-05,0
2012-02-06,0
2012-02-07,0
2012-02-08,0
2012-02-09,0
2012-02-10,0
2012-02-11,0
2012-02-12,0
2012-02-13,0
2012-02-14,0
2012-02-15,0
2012-02-16,0
2012-02-17,0
2012-02-18,0
2012-02-19,0
2012-02-20,0
2012-02-21,0
2012-02-22,0
2012-02-23,0
2012-02-24,0
2012-02-25,0
2012-02-26,0
2012-02-27,0
2012-02-28,0
2012-02-29,0
2012-03-01,0
2012-03-02,0
2012-03-03,0
2012-03-04,0
2012-03-05,0
2012-03-06,0
2012-03-07,0
2012-03-08,0
2012-03-09,0
2012-03-10,0
2012-03-11,0
2012-03-12,0
2012-03-13,0
2012-03-14,0
2012-03-15,0
2012-03-16,0
2012-03-17,0
2012-03-18,0
2012-03-19,0
2012-03-20,0
2012-03-21,0
2012-03-22,0
2012-03-23,0
2012-03-24,0
2012-03-25,0
2012-03-26,0
2012-03-27,0
2012-03-28,0
2012-03-29,0
2012-03-30,0
2012-03-31,0
2012-04-01,0
2012-04-02,0
2012-04-03,0
2012-04-04,0
2012-04-05,0
2012-04-06,0
2012-04-07,0
2012-04-08,0
2012-04-09,0
2012-04-10,0
2012-04-11,0
2012-04-12,0
2012-04-13,0
2012-04-14,0
2012-04-15,0
2012-04-16,0
2012-04-17,0
2012-04-18,0
2012-04-19,0
2012-04-20,0
2012-04-21,0
2012-04-22,0
2012-04-23,0
2012-04-24,0
2012-04-25,0
2012-04-26,0
2012-04-27,0
2012-04-28,0
2012-04-29,0
2012-04-30,0
2012-05-01,0
2012-05-02,0
2012-05-03,0
2012-05-04,0
2012-05-05,0
2012-05-06,0
2012-05-07,0
2012-05-08,0
2012-05-09,0
2012-05-10,0
2012-05-11,0
2012-05-12,0
2012-05-13,0
2012-05-14,0
2012-05-15,0
2012-05-16,0
2012-05-17,0
2012-05-18,0
2012-05-19,0
2012-05-20,0
2012-05-21,0
2012-05-22,0
2012-05-23,0
2012-05-24,0
2012-05-25,0
2012-05-26,0
2012-05-27,0
2012-05-28,0
2012-05-29,0
2012-05-30,0
2012-05-31,0
2012-06-01,0
2012-06-02,0
2012-06-03,0
2012-06-04,0
2012-06-05,0
2012-06-06,0
2012-06-07,0
2012-06-08,0
2012-06-09,0
2012-06-10,0
2012-06-11,1
2012-06-12,0
2012-06-13,0
2012-06-14,0
2012-06-15,0
2012-06-16,0
2012-06-17,0
2012-06-18,0
2012-06-19,0
2012-06-20,0
2012-06-21,0
2012-06-22,0
2012-06-23,1
2012-06-24,0
2012-06-25,2
2012-06-26,6
2012-06-27,0
2012-06-28,0
2012-06-29,1
2012-06-30,0
2012-07-01,1
2012-07-02,0
2012-07-03,0
2012-07-04,0
2012-07-05,1
2012-07-06,0
2012-07-07,0
2012-07-08,1
2012-07-09,0
2012-07-10,2
2012-07-11,0
2012-07-12,1
2012-07-13,0
2012-07-14,0
2012-07-15,0
2012-07-16,0
2012-07-17,0
2012-07-18,1
2012-07-19,0
2012-07-20,0
2012-07-21,0
2012-07-22,2
2012-07-23,1
2012-07-24,0
2012-07-25,0
2012-07-26,1
2012-07-27,0
2012-07-28,0
2012-07-29,0
2012-07-30,0
2012-07-31,0
2012-08-01,0
2012-08-02,1
2012-08-03,0
2012-08-04,0
2012-08-05,0
2012-08-06,0
2012-08-07,0
2012-08-08,0
2012-08-09,0
2012-08-10,0
2012-08-11,0
2012-08-12,0
2012-08-13,0
2012-08-14,0
2012-08-15,1
2012-08-16,0
2012-08-17,10
2012-08-18,0
2012-08-19,0
2012-08-20,0
2012-08-21,5
2012-08-22,0
2012-08-23,0
2012-08-24,0
2012-08-25,0
2012-08-26,0
2012-08-27,0
2012-08-28,0
2012-08-29,0
2012-08-30,9
2012-08-31,0
2012-09-01,0
2012-09-02,0
2012-09-03,0
2012-09-04,0
2012-09-05,4
2012-09-06,0
2012-09-07,0
2012-09-08,0
2012-09-09,0
2012-09-10,0
2012-09-11,0
2012-09-12,0
2012-09-13,0
2012-09-14,41
2012-09-15,0
2012-09-16,0
2012-09-17,0
2012-09-18,3
2012-09-19,0
2012-09-20,0
2012-09-21,0
2012-09-22,0
2012-09-23,0
2012-09-24,0
2012-09-25,0
2012-09-26,0
2012-09-27,7
2012-09-28,0
2012-09-29,0
2012-09-30,0
2012-10-01,0
2012-10-02,0
2012-10-03,0
2012-10-04,0
2012-10-05,0
2012-10-06,0
2012-10-07,0
2012-10-08,0
2012-10-09,0
2012-10-10,0
2012-10-11,0
2012-10-12,0
2012-10-13,0
2012-10-14,0
2012-10-15,0
2012-10-16,0
2012-10-17,0
2012-10-18,0
2012-10-19,0
2012-10-20,1
2012-10-21,0
2012-10-22,0
2012-10-23,0
2012-10-24,0
2012-10-25,0
2012-10-26,0
2012-10-27,0
2012-10-28,0
2012-10-29,1
2012-10-30,0
2012-10-31,0
2012-11-01,0
2012-11-02,1
2012-11-03,0
2012-11-04,0
2012-11-05,1
2012-11-06,0
2012-11-07,0
2012-11-08,0
2012-11-09,0
2012-11-10,1
2012-11-11,0
2012-11-12,1
2012-11-13,0
2012-11-14,1
2012-11-15,0
2012-11-16,0
2012-11-17,0
2012-11-18,0
2012-11-19,0
2012-11-20,0
2012-11-21,0
2012-11-22,0
2012-11-23,0
2012-11-24,0
2012-11-25,0
2012-11-26,0
2012-11-27,0
2012-11-28,0
2012-11-29,0
2012-11-30,0
2012-12-01,0
2012-12-02,0
2012-12-03,0
2012-12-04,0
2012-12-05,0
2012-12-06,0
2012-12-07,0
2012-12-08,0
2012-12-09,0
2012-12-10,0
2012-12-11,0
2012-12-12,0
2012-12-13,0
2012-12-14,0
2012-12-15,0
2012-12-16,0
2012-12-17,0
2012-12-18,0
2012-12-19,0
2012-12-20,0
2012-12-21,0
2012-12-22,0
2012-12-23,0
2012-12-24,0
2012-12-25,0
2012-12-26,0
2012-12-27,0
2012-12-28,0
2012-12-29,0
2012-12-30,0
2012-12-31,0
2013-01-01,0
2013-01-02,0
2013-01-03,0
2013-01-04,0
2013-01-05,0
2013-01-06,0
2013-01-07,0
2013-01-08,0
2013-01-09,0
2013-01-10,0
2013-01-11,0
2013-01-12,0
2013-01-13,0
2013-01-14,0
2013-01-15,0
2013-01-16,0
2013-01-17,0
2013-01-18,0
2013-01-19,0
2013-01-20,0
2013-01-21,0
2013-01-22,0
2013-01-23,0
2013-01-24,0
2013-01-25,0
2013-01-26,0
2013-01-27,0
2013-01-28,0
2013-01-29,0
2013-01-30,0
2013-01-31,0
2013-02-01,0
2013-02-02,0
2013-02-03,0
2013-02-04,0
2013-02-05,0
2013-02-06,0
2013-02-07,0
2013-02-08,0
2013-02-09,0
2013-02-10,0
2013-02-11,0
2013-02-12,0
2013-02-13,0
2013-02-14,0
2013-02-15,0
2013-02-16,0
2013-02-17,0
2013-02-18,0
2013-02-19,0
2013-02-20,0
2013-02-21,0
2013-02-22,0
2013-02-23,0
2013-02-24,0
2013-02-25,0
2013-02-26,0
2013-02-27,0
2013-02-28,0
2013-03-01,0
2013-03-02,0
2013-03-03,0
2013-03-04,0
2013-03-05,0
2013-03-06,0
2013-03-07,0
2013-03-08,0
2013-03-09,0
2013-03-10,0
2013-03-11,0
2013-03-12,0
2013-03-13,0
2013-03-14,0
2013-03-15,0
2013-03-16,0
2013-03-17,0
2013-03-18,0
2013-03-19,0
2013-03-20,0
2013-03-21,0
2013-03-22,0
2013-03-23,0
2013-03-24,0
2013-03-25,0
2013-03-26,0
2013-03-27,0
2013-03-28,0
2013-03-29,0
2013-03-30,0
2013-03-31,0
2013-04-01,0
2013-04-02,0
2013-04-03,0
2013-04-04,0
2013-04-05,0
2013-04-06,0
2013-04-07,0
2013-04-08,0
2013-04-09,0
2013-04-10,0
2013-04-11,0
2013-04-12,0
2013-04-13,0
2013-04-14,0
2013-04-15,0
2013-04-16,0
2013-04-17,0
2013-04-18,0
2013-04-19,0
2013-04-20,0
2013-04-21,0
2013-04-22,0
2013-04-23,0
2013-04-24,0
2013-04-25,0
2013-04-26,0
2013-04-27,0
2013-04-28,0
2013-04-29,0
2013-04-30,0
2013-05-01,0
2013-05-02,0
2013-05-03,0
2013-05-04,0
2013-05-05,0
2013-05-06,0
2013-05-07,0
2013-05-08,0
2013-05-09,0
2013-05-10,0
2013-05-11,0
2013-05-12,0
2013-05-13,0
2013-05-14,0
2013-05-15,0
2013-05-16,0
2013-05-17,0
2013-05-18,0
2013-05-19,0
2013-05-20,0
2013-05-21,0
2013-05-22,0
2013-05-23,0
2013-05-24,0
2013-05-25,0
2013-05-26,0
2013-05-27,0
2013-05-28,0
2013-05-29,0
2013-05-30,0
2013-05-31,0
2013-06-01,0
2013-06-02,0
2013-06-03,0
2013-06-04,0
2013-06-05,0
2013-06-06,0
2013-06-07,0
2013-06-08,0
2013-06-09,0
2013-06-10,0
2013-06-11,0
2013-06-12,0
2013-06-13,0
2013-06-14,0
2013-06-15,0
2013-06-16,0
2013-06-17,0
2013-06-18,0
2013-06-19,0
2013-06-20,0
2013-06-21,0
2013-06-22,0
2013-06-23,0
2013-06-24,0
2013-06-25,0
2013-06-26,0
2013-06-27,0
2013-06-28,0
2013-06-29,0
2013-06-30,0
2013-07-01,0
2013-07-02,0
2013-07-03,0
2013-07-04,0
2013-07-05,0
2013-07-06,0
2013-07-07,0
2013-07-08,0
2013-07-09,0
2013-07-10,0
2013-07-11,0
2013-07-12,0
2013-07-13,0
2013-07-14,0
2013-07-15,0
2013-07-16,0
2013-07-17,0
2013-07-18,0
2013-07-19,0
2013-07-20,0
2013-07-21,0
2013-07-22,0
2013-07-23,0
2013-07-24,0
2013-07-25,0
2013-07-26,0
2013-07-27,0
2013-07-28,0
2013-07-29,0
2013-07-30,0
2013-07-31,0
2013-08-01,0
2013-08-02,0
2013-08-03,0
2013-08-04,0
2013-08-05,0
2013-08-06,0
2013-08-07,0
2013-08-08,0
2013-08-09,0
2013-08-10,0
2013-08-11,0
2013-08-12,0
2013-08-13,0
2013-08-14,0
2013-08-15,0
2013-08-16,0
2013-08-17,0
2013-08-18,0
2013-08-19,0
2013-08-20,0
2013-08-21,0
2013-08-22,0
2013-08-23,0
2013-08-24,0
2013-08-25,0
2013-08-26,0
2013-08-27,0
2013-08-28,0
2013-08-29,0
2013-08-30,0
2013-08-31,0
2013-09-01,0
2013-09-02,0
2013-09-03,0
2013-09-04,0
2013-09-05,0
2013-09-06,0
2013-09-07,0
2013-09-08,0
2013-09-09,0
2013-09-10,0
2013-09-11,0
2013-09-12,0
2013-09-13,0
2013-09-14,0
2013-09-15,0
2013-09-16,0
2013-09-17,0
2013-09-18,0
2013-09-19,0
2013-09-20,0
2013-09-21,0
2013-09-22,0
2013-09-23,0
2013-09-24,0
2013-09-25,0
2013-09-26,0
2013-09-27,0
2013-09-28,0
2013-09-29,0
2013-09-30,0
2013-10-01,0
2013-10-02,0
2013-10-03,0
2013-10-04,0
2013-10-05,0
2013-10-06,0
2013-10-07,0
2013-10-08,0
2013-10-09,0
2013-10-10,0
2013-10-11,0
2013-10-12,0
2013-10-13,0
2013-10-14,0
2013-10-15,0
2013-10-16,0
2013-10-17,0
2013-10-18,0
2013-10-19,0
2013-10-20,0
2013-10-21,0
2013-10-22,0
2013-10-23,0
2013-10-24,0
2013-10-25,0
2013-10-26,0
2013-10-27,0
2013-10-28,0
2013-10-29,0
2013-10-30,0
2013-10-31,0
2013-11-01,0
2013-11-02,0
2013-11-03,0
2013-11-04,0
2013-11-05,0
2013-11-06,0
2013-11-07,0
2013-11-08,0
2013-11-09,0
2013-11-10,0
2013-11-11,0
2013-11-12,0
2013-11-13,0
2013-11-14,0
2013-11-15,0
2013-11-16,0
2013-11-17,0
2013-11-18,0
2013-11-19,0
2013-11-20,0
2013-11-21,0
2013-11-22,0
2013-11-23,0
2013-11-24,0
2013-11-25,0
2013-11-26,0
2013-11-27,0
2013-11-28,0
2013-11-29,0
2013-11-30,0
2013-12-01,0
2013-12-02,0
2013-12-03,0
2013-12-04,0
2013-12-05,0
2013-12-06,0
2013-12-07,0
2013-12-08,0
2013-12-09,0
2013-12-10,0
2013-12-11,0
2013-12-12,0
2013-12-13,0
2013-12-14,0
2013-12-15,0
2013-12-16,0
2013-12-17,0
2013-12-18,0
2013-12-19,0
2013-12-20,0
2013-12-21,0
2013-12-22,0
2013-12-23,0
2013-12-24,0
2013-12-25,0
2013-12-26,0
2013-12-27,0
2013-12-28,0
2013-12-29,0
2013-12-30,0
2013-12-31,0

==> anc/ground-truth/en_flu_2011-01-01_2014-01-04.csv <==
1/1/11,3.135998856
1/8/11,2.533356137
1/15/11,2.912877126
1/22/11,3.444971016
1/29/11,4.161849768
2/5/11,4.551591511
2/12/11,4.465036621
2/19/11,4.551243251
2/26/11,4.082196881
3/5/11,3.38812252
3/12/11,2.991417579
3/19/11,2.615419081
3/26/11,2.090648213
4/2/11,1.861455225
4/9/11,1.613771334
4/16/11,1.421991745
4/23/11,1.338204589
4/30/11,1.199952655
5/7/11,1.148885988
5/14/11,1.121939541
5/21/11,1.0671236
5/28/11,1.050584728
6/4/11,1.152025575
6/11/11,0.970975002
6/18/11,0.894683261
6/25/11,0.843568301
7/2/11,0.815409145
7/9/11,0.823052353
7/16/11,0.674634799
7/23/11,0.631882795
7/30/11,0.641512538
8/6/11,0.529812879
8/13/11,0.644089346
8/20/11,0.66771825
8/27/11,0.705668092
9/3/11,0.804155047
9/10/11,0.907803772
9/17/11,1.005550427
9/24/11,1.036011298
10/1/11,1.07583254
10/8/11,1.160923985
10/15/11,1.197852415
10/22/11,1.279262601
10/29/11,1.291938615
11/5/11,1.428244468
11/12/11,1.398029384
11/19/11,1.458309829
11/26/11,1.565478899
12/3/11,1.343134813
12/10/11,1.481386467
12/17/11,1.633984564
12/24/11,1.831261781
12/31/11,2.104505893
1/7/12,1.736249461
1/14/12,1.550664054
1/21/12,1.628914741
1/28/12,1.760384475
2/4/12,1.927281921
2/11/12,1.919942436
2/18/12,2.099511932
2/25/12,2.239733513
3/3/12,2.219208332
3/10/12,2.1669258
3/17/12,2.389134426
3/24/12,1.964661774
3/31/12,1.842289327
4/7/12,1.686738579
4/14/12,1.531356691
4/21/12,1.379122383
4/28/12,1.295145862
5/5/12,1.395206744
5/12/12,1.325217612
5/19/12,1.230589531
5/26/12,1.230279678
6/2/12,1.268767813
6/9/12,1.107816068
6/16/12,1.095590381
6/23/12,1.110308286
6/30/12,1.106161219
7/7/12,1.108158905
7/14/12,0.999443977
7/21/12,0.924198584
7/28/12,0.949256676
8/4/12,0.978902812
8/11/12,0.925024122
8/18/12,0.848455695
8/25/12,1.04450505
9/1/12,1.098599787
9/8/12,1.220708068
9/15/12,1.249762568
9/22/12,1.228922639
9/29/12,1.293932615
10/6/12,1.21996022
10/13/12,1.348685492
10/20/12,1.336771111
10/27/12,1.3785206
11/3/12,1.485185747
11/10/12,1.650421507
11/17/12,1.767753206
11/24/12,2.307275962
12/1/12,2.159379784
12/8/12,2.841486652
12/15/12,3.42648806
12/22/12,4.315073659
12/29/12,6.067871991
1/5/13,4.649618948
1/12/13,4.32782712
1/19/13,4.509200615
1/26/13,4.215187505
2/2/13,3.787321316
2/9/13,3.256436636
2/16/13,3.021357684
2/23/13,2.713774695
3/2/13,2.483931256
3/9/13,2.520284395
3/16/13,2.393377013
3/23/13,2.067200787
3/30/13,1.903014557
4/6/13,1.658530184
4/13/13,1.433267141
4/20/13,1.276244446
4/27/13,1.194965053
5/4/13,1.090591736
5/11/13,1.06723823
5/18/13,1.071880715
5/25/13,1.000946551
6/1/13,1.048277179
6/8/13,0.922107504
6/15/13,0.917114342
6/22/13,0.903683232
6/29/13,0.829953893
7/6/13,0.867897309
7/13/13,0.740747271
7/20/13,0.735502996
7/27/13,0.740396937
8/3/13,0.727839761
8/10/13,0.758596287
8/17/13,0.762157699
8/24/13,0.777223439
8/31/13,0.898546391
9/7/13,1.006573641
9/14/13,1.055493415
9/21/13,1.096697795
9/28/13,1.247089973
10/5/13,1.164178307
10/12/13,1.282076117
10/19/13,1.32761253
10/26/13,1.382291314
11/2/13,1.487902955
11/9/13,1.607803913
11/16/13,1.635847281
11/23/13,1.738535047
11/30/13,2.086402099
12/7/13,2.176925321
12/14/13,2.378964896
12/21/13,3.257819949
12/28/13,4.658705027
1/4/14,4.357799752

==> anc/ground-truth/en_plague_2011-01-22_2014-01-25.csv <==
2011-01-22,0
2011-01-29,0
2011-02-05,0
2011-02-12,0
2011-02-19,0
2011-02-26,0
2011-03-05,0
2011-03-12,0
2011-03-19,0
2011-03-26,1
2011-04-02,0
2011-04-09,0
2011-04-16,0
2011-04-23,0
2011-04-30,0
2011-05-07,0
2011-05-14,0
2011-05-21,0
2011-05-28,0
2011-06-04,0
2011-06-11,0
2011-06-18,0
2011-06-25,0
2011-07-02,0
2011-07-09,0
2011-07-16,0
2011-07-23,0
2011-07-30,0
2011-08-06,0
2011-08-13,0
2011-08-20,0
2011-08-27,0
2011-09-03,0
2011-09-10,0
2011-09-17,1
2011-09-24,0
2011-10-01,0
2011-10-08,0
2011-10-15,0
2011-10-22,0
2011-10-29,0
2011-11-05,0
2011-11-12,0
2011-11-19,0
2011-11-26,0
2011-12-03,0
2011-12-10,0
2011-12-17,0
2011-12-24,0
2011-12-31,0
2012-01-07,0
2012-01-14,0
2012-01-21,0
2012-01-28,0
2012-02-04,0
2012-02-11,0
2012-02-18,0
2012-02-25,0
2012-03-03,0
2012-03-10,0
2012-03-17,0
2012-03-24,0
2012-03-31,0
2012-04-07,0
2012-04-14,0
2012-04-21,0
2012-04-28,0
2012-05-05,0
2012-05-12,0
2012-05-19,0
2012-05-26,0
2012-06-02,0
2012-06-09,0
2012-06-16,0
2012-06-23,0
2012-06-30,0
2012-07-07,0
2012-07-14,0
2012-07-21,0
2012-07-28,0
2012-08-04,0
2012-08-11,0
2012-08-18,0
2012-08-25,0
2012-09-01,0
2012-09-08,0
2012-09-15,1
2012-09-22,0
2012-09-29,1
2012-10-06,0
2012-10-13,0
2012-10-20,0
2012-10-27,0
2012-11-03,0
2012-11-10,0
2012-11-17,0
2012-11-24,1
2012-12-01,0
2012-12-08,0
2012-12-15,0
2012-12-22,0
2012-12-29,0
2013-01-05,0
2013-01-12,0
2013-01-19,0
2013-01-26,0
2013-02-02,0
2013-02-09,0
2013-02-16,0
2013-02-23,0
2013-03-02,0
2013-03-09,0
2013-03-16,0
2013-03-23,0
2013-03-30,0
2013-04-06,0
2013-04-13,0
2013-04-20,0
2013-04-27,0
2013-05-04,0
2013-05-11,0
2013-05-18,0
2013-05-25,0
2013-06-01,0
2013-06-08,0
2013-06-15,0
2013-06-22,0
2013-06-29,0
2013-07-06,0
2013-07-13,0
2013-07-20,0
2013-07-27,0
2013-08-03,0
2013-08-10,0
2013-08-17,0
2013-08-24,0
2013-08-31,0
2013-09-07,0
2013-09-14,0
2013-09-21,0
2013-09-28,0
2013-10-05,0
2013-10-12,0
2013-10-19,3
2013-10-26,0
2013-11-02,0
2013-11-09,0
2013-11-16,1
2013-11-23,0
2013-11-30,0
2013-12-07,0
2013-12-14,0
2013-12-21,0
2013-12-28,0
2014-01-04,0
2014-01-11,0
2014-01-18,0
2014-01-25,0

==> anc/ground-truth/fr_cholera_2010-09-01_2013-09-01.csv <==
2010-09-01,0
2010-09-02,0
2010-09-03,0
2010-09-04,0
2010-09-05,0
2010-09-06,0
2010-09-07,0
2010-09-08,0
2010-09-09,0
2010-09-10,0
2010-09-11,0
2010-09-12,0
2010-09-13,0
2010-09-14,0
2010-09-15,0
2010-09-16,0
2010-09-17,0
2010-09-18,0
2010-09-19,0
2010-09-20,0
2010-09-21,0
2010-09-22,0
2010-09-23,0
2010-09-24,0
2010-09-25,0
2010-09-26,0
2010-09-27,0
2010-09-28,0
2010-09-29,0
2010-09-30,0
2010-10-01,0
2010-10-02,0
2010-10-03,0
2010-10-04,0
2010-10-05,0
2010-10-06,0
2010-10-07,0
2010-10-08,0
2010-10-09,0
2010-10-10,0
2010-10-11,0
2010-10-12,1
2010-10-13,22
2010-10-14,44
2010-10-15,66
2010-10-16,88 
2010-10-17,51 
2010-10-18,322 
2010-10-19,333 
2010-10-20,1244
2010-10-21,2293
2010-10-22,2437
2010-10-23,2617
2010-10-24,2387
2010-10-25,1912
2010-10-26,2200
2010-10-27,1539
2010-10-28,1021
2010-10-29,1337
2010-10-30,1172
2010-10-31,949
2010-11-01,1071
2010-11-02,1100
2010-11-03,1258
2010-11-04,1294
2010-11-05,849
2010-11-06,1186
2010-11-07,1704
2010-11-08,2538
2010-11-09,2286
2010-11-10,2617
2010-11-11,2459
2010-11-12,2495
2010-11-13,2711
2010-11-14,2653
2010-11-15,3358
2010-11-16,2934
2010-11-17,3307
2010-11-18,3501
2010-11-19,3185
2010-11-20,2567
2010-11-21,2934
2010-11-22,2675
2010-11-23,2891
2010-11-24,3042
2010-11-25,2351
2010-11-26,2459
2010-11-27,2380
2010-11-28,2438
2010-11-29,2237
2010-11-30,2337
2010-12-01,2812
2010-12-02,2833
2010-12-03,2589
2010-12-04,2495
2010-12-05,2431
2010-12-06,2920
2010-12-07,2934
2010-12-08,2625
2010-12-09,2481
2010-12-10,2431
2010-12-11,2690
2010-12-12,2848
2010-12-13,2762
2010-12-14,3488
2010-12-15,3941
2010-12-16,4221
2010-12-17,4135
2010-12-18,3862
2010-12-19,3402
2010-12-20,3847
2010-12-21,3517
2010-12-22,3373
2010-12-23,3215
2010-12-24,2949
2010-12-25,2676
2010-12-26,2676
2010-12-27,3035
2010-12-28,2798
2010-12-29,2568
2010-12-30,2194
2010-12-31,2137
2011-01-01,1979
2011-01-02,2002
2011-01-03,2214
2011-01-04,2251
2011-01-05,2080
2011-01-06,1883
2011-01-07,1682
2011-01-08,1830
2011-01-09,1775
2011-01-10,1864
2011-01-11,1838
2011-01-12,1741
2011-01-13,1752
2011-01-14,1749
2011-01-15,1570
2011-01-16,1637
2011-01-17,1749
2011-01-18,1983
2011-01-19,1734
2011-01-20,1685
2011-01-21,1667
2011-01-22,1678
2011-01-23,1522
2011-01-24,1708
2011-01-25,1726
2011-01-26,1656
2011-01-27,1648
2011-01-28,1421
2011-01-29,1258
2011-01-30,1213
2011-01-31,1146
2011-02-01,1235
2011-02-02,1198
2011-02-03,1150
2011-02-04,1187
2011-02-05,1187
2011-02-06,1012
2011-02-07,1139
2011-02-08,1094
2011-02-09,1157
2011-02-10,1005
2011-02-11,1038
2011-02-12,808
2011-02-13,837
2011-02-14,1050
2011-02-15,945
2011-02-16,1024
2011-02-17,1135
2011-02-18,953
2011-02-19,998
2011-02-20,830
2011-02-21,1061
2011-02-22,990
2011-02-23,916
2011-02-24,908
2011-02-25,979
2011-02-26,782
2011-02-27,704
2011-02-28,890
2011-03-01,946
2011-03-02,953
2011-03-03,934
2011-03-04,897
2011-03-05,711
2011-03-06,655
2011-03-07,745
2011-03-08,853
2011-03-09,879
2011-03-10,901
2011-03-11,886
2011-03-12,808
2011-03-13,949
2011-03-14,1065
2011-03-15,1139
2011-03-16,942
2011-03-17,834
2011-03-18,890
2011-03-19,730
2011-03-20,596
2011-03-21,752
2011-03-22,886
2011-03-23,860
2011-03-24,726
2011-03-25,763
2011-03-26,589
2011-03-27,525
2011-03-28,648
2011-03-29,682
2011-03-30,607
2011-03-31,525
2011-04-01,860
2011-04-02,678
2011-04-03,596
2011-04-04,630
2011-04-05,682
2011-04-06,652
2011-04-07,525
2011-04-08,529
2011-04-09,600
2011-04-10,499
2011-04-11,656
2011-04-12,648
2011-04-13,570
2011-04-14,511
2011-04-15,574
2011-04-16,540
2011-04-17,559
2011-04-18,671
2011-04-19,622
2011-04-20,674
2011-04-21,604
2011-04-22,548
2011-04-23,563
2011-04-24,607
2011-04-25,660
2011-04-26,723
2011-04-27,689
2011-04-28,667
2011-04-29,637
2011-04-30,608
2011-05-01,578
2011-05-02,771
2011-05-03,756
2011-05-04,872
2011-05-05,879
2011-05-06,794
2011-05-07,831
2011-05-08,805
2011-05-09,995
2011-05-10,1028
2011-05-11,842
2011-05-12,920
2011-05-13,887
2011-05-14,902
2011-05-15,783
2011-05-16,812
2011-05-17,950
2011-05-18,850
2011-05-19,805
2011-05-20,995
2011-05-21,842
2011-05-22,827
2011-05-23,972
2011-05-24,943
2011-05-25,1006
2011-05-26,935
2011-05-27,1106
2011-05-28,1043
2011-05-29,1118
2011-05-30,1709
2011-05-31,1943
2011-06-01,1739
2011-06-02,1530
2011-06-03,1873
2011-06-04,1966
2011-06-05,1743
2011-06-06,1854
2011-06-07,2029
2011-06-08,2048
2011-06-09,1996
2011-06-10,2275
2011-06-11,2081
2011-06-12,2133
2011-06-13,2267
2011-06-14,1996
2011-06-15,2077
2011-06-16,1702
2011-06-17,1676
2011-06-18,1702
2011-06-19,1501
2011-06-20,1683
2011-06-21,1665
2011-06-22,1761
2011-06-23,1639
2011-06-24,1702
2011-06-25,1609
2011-06-26,1568
2011-06-27,1594
2011-06-28,1724
2011-06-29,1542
2011-06-30,1419
2011-07-01,1408
2011-07-02,1341
2011-07-03,1326
2011-07-04,1371
2011-07-05,1404
2011-07-06,1375
2011-07-07,1300
2011-07-08,1397
2011-07-09,1230
2011-07-10,1114
2011-07-11,1378
2011-07-12,1207
2011-07-13,1174
2011-07-14,1114
2011-07-15,1066
2011-07-16,1036
2011-07-17,895
2011-07-18,1215
2011-07-19,1137
2011-07-20,1315
2011-07-21,1427
2011-07-22,1393
2011-07-23,1457
2011-07-24,1170
2011-07-25,1330
2011-07-26,1230
2011-07-27,1033
2011-07-28,995
2011-07-29,895
2011-07-30,921
2011-07-31,802
2011-08-01,973
2011-08-02,1040
2011-08-03,1040
2011-08-04,921
2011-08-05,1092
2011-08-06,932
2011-08-07,791
2011-08-08,992
2011-08-09,772
2011-08-10,795
2011-08-11,679
2011-08-12,728
2011-08-13,783
2011-08-14,575
2011-08-15,754
2011-08-16,679
2011-08-17,646
2011-08-18,583
2011-08-19,597
2011-08-20,560
2011-08-21,527
2011-08-22,616
2011-08-23,590
2011-08-24,579
2011-08-25,620
2011-08-26,568
2011-08-27,523
2011-08-28,490
2011-08-29,579
2011-08-30,668
2011-08-31,616
2011-09-01,653
2011-09-02,672
2011-09-03,612
2011-09-04,642
2011-09-05,698
2011-09-06,676
2011-09-07,713
2011-09-08,694
2011-09-09,732
2011-09-10,717
2011-09-11,672
2011-09-12,836
2011-09-13,720
2011-09-14,765
2011-09-15,717
2011-09-16,791
2011-09-17,691
2011-09-18,698
2011-09-19,802
2011-09-20,732
2011-09-21,747
2011-09-22,828
2011-09-23,769
2011-09-24,747
2011-09-25,672
2011-09-26,951
2011-09-27,832
2011-09-28,732
2011-09-29,747
2011-09-30,802
2011-10-01,754
2011-10-02,780
2011-10-03,892
2011-10-04,948
2011-10-05,925
2011-10-06,951
2011-10-07,888
2011-10-08,832
2011-10-09,706
2011-10-10,773
2011-10-11,918
2011-10-12,948
2011-10-13,959
2011-10-14,873
2011-10-15,788
2011-10-16,937
2011-10-17,888
2011-10-18,870
2011-10-19,780
2011-10-20,877
2011-10-21,855
2011-10-22,784
2011-10-23,840
2011-10-24,911
2011-10-25,963
2011-10-26,933
2011-10-27,966
2011-10-28,866
2011-10-29,885
2011-10-30,795
2011-10-31,814
2011-11-01,814
2011-11-02,758
2011-11-03,687
2011-11-04,676
2011-11-05,647
2011-11-06,643
2011-11-07,673
2011-11-08,751
2011-11-09,728
2011-11-10,728
2011-11-11,639
2011-11-12,524
2011-11-13,472
2011-11-14,576
2011-11-15,531
2011-11-16,580
2011-11-17,546
2011-11-18,505
2011-11-19,464
2011-11-20,431
2011-11-21,502
2011-11-22,502
2011-11-23,450
2011-11-24,446
2011-11-25,435
2011-11-26,345
2011-11-27,327
2011-11-28,349
2011-11-29,327
2011-11-30,323
2011-12-01,297
2011-12-02,275
2011-12-03,241
2011-12-04,215
2011-12-05,245
2011-12-06,264
2011-12-07,241
2011-12-08,230
2011-12-09,238
2011-12-10,234
2011-12-11,174
2011-12-12,238
2011-12-13,234
2011-12-14,223
2011-12-15,208
2011-12-16,204
2011-12-17,193
2011-12-18,167
2011-12-19,178
2011-12-20,148
2011-12-21,167
2011-12-22,149
2011-12-23,175
2011-12-24,152
2011-12-25,145
2011-12-26,178
2011-12-27,193
2011-12-28,227
2011-12-29,178
2011-12-30,134
2011-12-31,130
2012-01-01,120
2012-01-02,192
2012-01-03,197
2012-01-04,154
2012-01-05,186
2012-01-06,203
2012-01-07,137
2012-01-08,133
2012-01-09,171
2012-01-10,154
2012-01-11,173
2012-01-12,147
2012-01-13,142
2012-01-14,139
2012-01-15,130
2012-01-16,137
2012-01-17,147
2012-01-18,130
2012-01-19,149
2012-01-20,127
2012-01-21,123
2012-01-22,118
2012-01-23,130
2012-01-24,137
2012-01-25,137
2012-01-26,124
2012-01-27,130
2012-01-28,106
2012-01-29,111
2012-01-30,125
2012-01-31,125
2012-02-01,116
2012-02-02,99
2012-02-03,137
2012-02-04,108
2012-02-05,97
2012-02-06,135
2012-02-07,131
2012-02-08,111
2012-02-09,110
2012-02-10,118
2012-02-11,111
2012-02-12,105
2012-02-13,137
2012-02-14,125
2012-02-15,104
2012-02-16,104
2012-02-17,130
2012-02-18,95
2012-02-19,100
2012-02-20,118
2012-02-21,107
2012-02-22,97
2012-02-23,122
2012-02-24,113
2012-02-25,99
2012-02-26,85
2012-02-27,121
2012-02-28,109
2012-02-29,114
2012-03-01,109
2012-03-02,106
2012-03-03,104
2012-03-04,119
2012-03-05,133
2012-03-06,119
2012-03-07,98
2012-03-08,102
2012-03-09,115
2012-03-10,105
2012-03-11,76
2012-03-12,108
2012-03-13,100
2012-03-14,95
2012-03-15,111
2012-03-16,96
2012-03-17,90
2012-03-18,95
2012-03-19,84
2012-03-20,100
2012-03-21,118
2012-03-22,133
2012-03-23,107
2012-03-24,110
2012-03-25,101
2012-03-26,121
2012-03-27,138
2012-03-28,114
2012-03-29,112
2012-03-30,137
2012-03-31,121
2012-04-01,98
2012-04-02,128
2012-04-03,121
2012-04-04,124
2012-04-05,145
2012-04-06,125
2012-04-07,159
2012-04-08,114
2012-04-09,133
2012-04-10,207
2012-04-11,174
2012-04-12,176
2012-04-13,212
2012-04-14,260
2012-04-15,224
2012-04-16,240
2012-04-17,278
2012-04-18,237
2012-04-19,156
2012-04-20,177
2012-04-21,190
2012-04-22,174
2012-04-23,183
2012-04-24,232
2012-04-25,274
2012-04-26,302
2012-04-27,271
2012-04-28,301
2012-04-29,352
2012-04-30,332
2012-05-01,438
2012-05-02,397
2012-05-03,414
2012-05-04,424
2012-05-05,387
2012-05-06,371
2012-05-07,421
2012-05-08,369
2012-05-09,356
2012-05-10,444
2012-05-11,403
2012-05-12,440
2012-05-13,455
2012-05-14,514
2012-05-15,574
2012-05-16,594
2012-05-17,560
2012-05-18,481
2012-05-19,516
2012-05-20,529
2012-05-21,589
2012-05-22,651
2012-05-23,604
2012-05-24,510
2012-05-25,494
2012-05-26,475
2012-05-27,433
2012-05-28,444
2012-05-29,417
2012-05-30,355
2012-05-31,369
2012-06-01,402
2012-06-02,394
2012-06-03,391
2012-06-04,385
2012-06-05,379
2012-06-06,359
2012-06-07,350
2012-06-08,357
2012-06-09,292
2012-06-10,357
2012-06-11,474
2012-06-12,443
2012-06-13,448
2012-06-14,382
2012-06-15,348
2012-06-16,279
2012-06-17,239
2012-06-18,352
2012-06-19,360
2012-06-20,333
2012-06-21,381
2012-06-22,344
2012-06-23,246
2012-06-24,246
2012-06-25,318
2012-06-26,286
2012-06-27,224
2012-06-28,244
2012-06-29,214
2012-06-30,186
2012-07-01,176
2012-07-02,241
2012-07-03,236
2012-07-04,286
2012-07-05,281
2012-07-06,275
2012-07-07,235
2012-07-08,219
2012-07-09,288
2012-07-10,260
2012-07-11,234
2012-07-12,211
2012-07-13,232
2012-07-14,203
2012-07-15,175
2012-07-16,185
2012-07-17,210
2012-07-18,232
2012-07-19,215
2012-07-20,240
2012-07-21,195
2012-07-22,194
2012-07-23,207
2012-07-24,205
2012-07-25,174
2012-07-26,184
2012-07-27,195
2012-07-28,212
2012-07-29,187
2012-07-30,212
2012-07-31,190
2012-08-01,190
2012-08-02,164
2012-08-03,193
2012-08-04,172
2012-08-05,165
2012-08-06,200
2012-08-07,176
2012-08-08,231
2012-08-09,188
2012-08-10,191
2012-08-11,165
2012-08-12,143
2012-08-13,189
2012-08-14,196
2012-08-15,240
2012-08-16,203
2012-08-17,207
2012-08-18,201
2012-08-19,175
2012-08-20,229
2012-08-21,205
2012-08-22,204
2012-08-23,208
2012-08-24,202
2012-08-25,135
2012-08-26,220
2012-08-27,229
2012-08-28,235
2012-08-29,222
2012-08-30,239
2012-08-31,188
2012-09-01,215
2012-09-02,167
2012-09-03,254
2012-09-04,226
2012-09-05,251
2012-09-06,254
2012-09-07,320
2012-09-08,306
2012-09-09,301
2012-09-10,272
2012-09-11,252
2012-09-12,244
2012-09-13,254
2012-09-14,264
2012-09-15,235
2012-09-16,248
2012-09-17,250
2012-09-18,227
2012-09-19,277
2012-09-20,265
2012-09-21,291
2012-09-22,239
2012-09-23,219
2012-09-24,295
2012-09-25,278
2012-09-26,289
2012-09-27,270
2012-09-28,232
2012-09-29,251
2012-09-30,267
2012-10-01,373
2012-10-02,337
2012-10-03,306
2012-10-04,282
2012-10-05,299
2012-10-06,303
2012-10-07,272
2012-10-08,306
2012-10-09,365
2012-10-10,322
2012-10-11,279
2012-10-12,320
2012-10-13,312
2012-10-14,280
2012-10-15,318
2012-10-16,415
2012-10-17,411
2012-10-18,425
2012-10-19,423
2012-10-20,396
2012-10-21,363
2012-10-22,376
2012-10-23,392
2012-10-24,398
2012-10-25,377
2012-10-26,402
2012-10-27,576
2012-10-28,573
2012-10-29,616
2012-10-30,546
2012-10-31,513
2012-11-01,528
2012-11-02,457
2012-11-03,468
2012-11-04,410
2012-11-05,488
2012-11-06,495
2012-11-07,485
2012-11-08,492
2012-11-09,448
2012-11-10,497
2012-11-11,500
2012-11-12,559
2012-11-13,468
2012-11-14,455
2012-11-15,485
2012-11-16,551
2012-11-17,528
2012-11-18,545
2012-11-19,540
2012-11-20,515
2012-11-21,608
2012-11-22,537
2012-11-23,591
2012-11-24,571
2012-11-25,521
2012-11-26,521
2012-11-27,468
2012-11-28,494
2012-11-29,506
2012-11-30,524
2012-12-01,496
2012-12-02,503
2012-12-03,499
2012-12-04,523
2012-12-05,505
2012-12-06,519
2012-12-07,502
2012-12-08,480
2012-12-09,468
2012-12-10,516
2012-12-11,538
2012-12-12,520
2012-12-13,449
2012-12-14,445
2012-12-15,406
2012-12-16,425
2012-12-17,403
2012-12-18,385
2012-12-19,409
2012-12-20,369
2012-12-21,403
2012-12-22,363
2012-12-23,318
2012-12-24,332
2012-12-25,283
2012-12-26,319
2012-12-27,306
2012-12-28,339
2012-12-29,277
2012-12-30,285
2012-12-31,285
2013-01-01,327
2013-01-02,335
2013-01-03,390
2013-01-04,359
2013-01-05,365
2013-01-06,329
2013-01-07,338
2013-01-08,313
2013-01-09,277
2013-01-10,293
2013-01-11,244
2013-01-12,240
2013-01-13,203
2013-01-14,266
2013-01-15,223
2013-01-16,195
2013-01-17,223
2013-01-18,184
2013-01-19,167
2013-01-20,158
2013-01-21,194
2013-01-22,144
2013-01-23,166
2013-01-24,166
2013-01-25,161
2013-01-26,164
2013-01-27,154
2013-01-28,177
2013-01-29,167
2013-01-30,171
2013-01-31,185
2013-02-01,210
2013-02-02,163
2013-02-03,158
2013-02-04,195
2013-02-05,182
2013-02-06,161
2013-02-07,178
2013-02-08,161
2013-02-09,146
2013-02-10,154
2013-02-11,169
2013-02-12,147
2013-02-13,160
2013-02-14,158
2013-02-15,158
2013-02-16,157
2013-02-17,141
2013-02-18,148
2013-02-19,138
2013-02-20,168
2013-02-21,158
2013-02-22,125
2013-02-23,127
2013-02-24,118
2013-02-25,134
2013-02-26,139
2013-02-27,142
2013-02-28,110
2013-03-01,153
2013-03-02,130
2013-03-03,128
2013-03-04,182
2013-03-05,154
2013-03-06,137
2013-03-07,104
2013-03-08,108
2013-03-09,120
2013-03-10,74
2013-03-11,135
2013-03-12,118
2013-03-13,101
2013-03-14,131
2013-03-15,98
2013-03-16,91
2013-03-17,74
2013-03-18,96
2013-03-19,120
2013-03-20,106
2013-03-21,108
2013-03-22,112
2013-03-23,102
2013-03-24,95
2013-03-25,120
2013-03-26,86
2013-03-27,92
2013-03-28,84
2013-03-29,103
2013-03-30,95
2013-03-31,96
2013-04-01,96
2013-04-02,92
2013-04-03,88
2013-04-04,80
2013-04-05,112
2013-04-06,81
2013-04-07,87
2013-04-08,101
2013-04-09,119
2013-04-10,74
2013-04-11,96
2013-04-12,94
2013-04-13,73
2013-04-14,95
2013-04-15,94
2013-04-16,73
2013-04-17,91
2013-04-18,79
2013-04-19,88
2013-04-20,83
2013-04-21,78
2013-04-22,100
2013-04-23,95
2013-04-24,79
2013-04-25,88
2013-04-26,80
2013-04-27,86
2013-04-28,86
2013-04-29,112
2013-04-30,97
2013-05-01,67
2013-05-02,96
2013-05-03,87
2013-05-04,79
2013-05-05,82
2013-05-06,100
2013-05-07,90
2013-05-08,62
2013-05-09,111
2013-05-10,129
2013-05-11,94
2013-05-12,83
2013-05-13,105
2013-05-14,113
2013-05-15,100
2013-05-16,105
2013-05-17,99
2013-05-18,95
2013-05-19,90
2013-05-20,96
2013-05-21,124
2013-05-22,115
2013-05-23,119
2013-05-24,119
2013-05-25,100
2013-05-26,130
2013-05-27,147
2013-05-28,167
2013-05-29,138
2013-05-30,156
2013-05-31,160
2013-06-01,148
2013-06-02,115
2013-06-03,188
2013-06-04,131
2013-06-05,145
2013-06-06,170
2013-06-07,159
2013-06-08,146
2013-06-09,119
2013-06-10,160
2013-06-11,156
2013-06-12,125
2013-06-13,148
2013-06-14,133
2013-06-15,143
2013-06-16,130
2013-06-17,157
2013-06-18,140
2013-06-19,131
2013-06-20,139
2013-06-21,164
2013-06-22,130
2013-06-23,124
2013-06-24,131
2013-06-25,133
2013-06-26,124
2013-06-27,107
2013-06-28,114
2013-06-29,118
2013-06-30,95
2013-07-01,121
2013-07-02,130
2013-07-03,158
2013-07-04,112
2013-07-05,131
2013-07-06,128
2013-07-07,104
2013-07-08,113
2013-07-09,140
2013-07-10,89
2013-07-11,117
2013-07-12,81
2013-07-13,111
2013-07-14,86
2013-07-15,102
2013-07-16,74
2013-07-17,135
2013-07-18,109
2013-07-19,111
2013-07-20,94
2013-07-21,76
2013-07-22,142
2013-07-23,103
2013-07-24,117
2013-07-25,124
2013-07-26,106
2013-07-27,91
2013-07-28,127
2013-07-29,117
2013-07-30,139
2013-07-31,105
2013-08-01,110
2013-08-02,116
2013-08-03,108
2013-08-04,101
2013-08-05,166 
2013-08-06,146 
2013-08-07,155 
2013-08-08,153 
2013-08-09,155 
2013-08-10,130 
2013-08-11,136 
2013-08-12,186 
2013-08-13,146 
2013-08-14,102
2013-08-15,109
2013-08-16,117
2013-08-17,96
2013-08-18,135
2013-08-19,142
2013-08-20,145
2013-08-21,155
2013-08-22,144
2013-08-23,112
2013-08-24,99
2013-08-25,92
2013-08-26,127
2013-08-27,90
2013-08-28,112
2013-08-29,108 
2013-08-30,103
2013-08-31,87
2013-09-01,55

==> anc/ground-truth/ja_aids_2010-10-09_2013-10-12.csv <==
2010-10-09,13
2010-10-16,25
2010-10-23,19
2010-10-30,15
2010-11-06,15
2010-11-13,19
2010-11-20,11
2010-11-27,9
2010-12-04,14
2010-12-11,20
2010-12-18,14
2010-12-25,38
2011-01-01,12
2011-01-08,7
2011-01-15,10
2011-01-22,17
2011-01-29,12
2011-02-05,9
2011-02-12,23
2011-02-19,15
2011-02-26,20
2011-03-05,11
2011-03-12,17
2011-03-19,9
2011-03-26,8
2011-04-02,6
2011-04-09,9
2011-04-16,9
2011-04-23,14
2011-04-30,14
2011-05-07,3
2011-05-14,12
2011-05-21,9
2011-05-28,10
2011-06-04,19
2011-06-11,12
2011-06-18,10
2011-06-25,20
2011-07-02,13
2011-07-09,21
2011-07-16,21
2011-07-23,10
2011-07-30,19
2011-08-06,13
2011-08-13,8
2011-08-20,17
2011-08-27,17
2011-09-03,18
2011-09-10,7
2011-09-17,14
2011-09-24,9
2011-10-01,15
2011-10-08,13
2011-10-15,12
2011-10-22,19
2011-10-29,20
2011-11-05,9
2011-11-12,23
2011-11-19,18
2011-11-26,15
2011-12-03,8
2011-12-10,16
2011-12-17,16
2011-12-24,8
2011-12-31,10
2012-01-07,8
2012-01-14,9
2012-01-21,21
2012-01-28,22
2012-02-04,11
2012-02-11,16
2012-02-18,15
2012-02-25,11
2012-03-03,15
2012-03-10,16
2012-03-17,7
2012-03-24,11
2012-03-31,15
2012-04-07,13
2012-04-14,9
2012-04-21,11
2012-04-28,3
2012-05-05,7
2012-05-12,12
2012-05-19,17
2012-05-26,14
2012-06-02,21
2012-06-09,19
2012-06-16,21
2012-06-23,11
2012-06-30,21
2012-07-07,13
2012-07-14,16
2012-07-21,15
2012-07-28,18
2012-08-04,12
2012-08-11,20
2012-08-18,14
2012-08-25,12
2012-09-01,18
2012-09-08,9
2012-09-15,17
2012-09-22,11
2012-09-29,15
2012-10-06,16
2012-10-13,13
2012-10-20,19
2012-10-27,14
2012-11-03,17
2012-11-10,12
2012-11-17,12
2012-11-24,16
2012-12-01,17
2012-12-08,14
2012-12-15,18
2012-12-22,5
2012-12-29,17
2013-01-05,5
2013-01-12,16
2013-01-19,11
2013-01-26,12
2013-02-02,21
2013-02-09,5
2013-02-16,10
2013-02-23,15
2013-03-02,11
2013-03-09,12
2013-03-16,23
2013-03-23,11
2013-03-30,16
2013-04-06,16
2013-04-13,16
2013-04-20,25
2013-04-27,21
2013-05-04,8
2013-05-11,13
2013-05-18,14
2013-05-25,23
2013-06-01,35
2013-06-08,23
2013-06-15,27
2013-06-22,16
2013-06-29,19
2013-07-06,14
2013-07-13,17
2013-07-20,19
2013-07-27,12
2013-08-03,12
2013-08-10,10
2013-08-17,15
2013-08-24,13
2013-08-31,19
2013-09-07,21
2013-09-14,21
2013-09-21,17
2013-09-28,14
2013-10-05,17
2013-10-12,17

==> anc/ground-truth/ja_flu_2010-06-26_2013-06-29.csv <==
2010-06-26,17
2010-07-03,6
2010-07-10,23
2010-07-17,23
2010-07-24,23
2010-07-31,17
2010-08-07,17
2010-08-14,34
2010-08-21,34
2010-08-28,23
2010-09-04,34
2010-09-11,34
2010-09-18,62
2010-09-25,40
2010-10-02,40
2010-10-09,51
2010-10-16,74
2010-10-23,52
2010-10-30,57
2010-11-06,91
2010-11-13,69
2010-11-20,86
2010-11-27,137
2010-12-04,154
2010-12-11,177
2010-12-18,273
2010-12-25,381
2011-01-01,427
2011-01-08,257
2011-01-15,693
2011-01-22,1147
2011-01-29,1668
2011-02-05,1136
2011-02-12,971
2011-02-19,660
2011-02-26,530
2011-03-05,541
2011-03-12,456
2011-03-19,422
2011-03-26,303
2011-04-02,201
2011-04-09,190
2011-04-16,168
2011-04-23,196
2011-04-30,185
2011-05-07,162
2011-05-14,72
2011-05-21,72
2011-05-28,66
2011-06-04,49
2011-06-11,50
2011-06-18,33
2011-06-25,27
2011-07-02,22
2011-07-09,33
2011-07-16,5
2011-07-23,28
2011-07-30,22
2011-08-06,16
2011-08-13,0
2011-08-20,0
2011-08-27,0
2011-09-03,0
2011-09-10,0
2011-09-17,14
2011-09-24,5
2011-10-01,5
2011-10-08,14
2011-10-15,23
2011-10-22,32
2011-10-29,32
2011-11-05,32
2011-11-12,45
2011-11-19,19
2011-11-26,59
2011-12-03,50
2011-12-10,86
2011-12-17,131
2011-12-24,193
2011-12-31,189
2012-01-07,122
2012-01-14,185
2012-01-21,466
2012-01-28,979
2012-02-04,743
2012-02-11,676
2012-02-18,551
2012-02-25,516
2012-03-03,417
2012-03-10,342
2012-03-17,319
2012-03-24,257
2012-03-31,186
2012-04-07,154
2012-04-14,128
2012-04-21,159
2012-04-28,128
2012-05-05,106
2012-05-12,39
2012-05-19,39
2012-05-26,48
2012-06-02,26
2012-06-09,30
2012-06-16,17
2012-06-23,0
2012-06-30,8
2012-07-07,35
2012-07-14,13
2012-07-21,26
2012-07-28,13
2012-08-04,26
2012-08-11,27
2012-08-18,31
2012-08-25,18
2012-09-01,9
2012-09-08,31
2012-09-15,49
2012-09-22,30
2012-09-29,8
2012-10-06,41
2012-10-13,19
2012-10-20,15
2012-10-27,4
2012-11-03,27
2012-11-10,19
2012-11-17,27
2012-11-24,16
2012-12-01,38
2012-12-08,53
2012-12-15,98
2012-12-22,151
2012-12-29,248
2013-01-05,154
2013-01-12,154
2013-01-19,629
2013-01-26,733
2013-02-02,816
2013-02-09,584
2013-02-16,469
2013-02-23,301
2013-03-02,327
2013-03-09,316
2013-03-16,252
2013-03-23,204
2013-03-30,170
2013-04-06,137
2013-04-13,99
2013-04-20,85
2013-04-27,126
2013-05-04,88
2013-05-11,55
2013-05-18,70
2013-05-25,85
2013-06-01,51
2013-06-08,29
2013-06-15,22
2013-06-22,18
2013-06-29,7

==> anc/ground-truth/no_tuberculosis_2010-12-01_2013-12-01.csv <==
2010-12-01,39
2011-01-01,34
2011-02-01,38
2011-03-01,29
2011-04-01,25
2011-05-01,40
2011-06-01,28
2011-07-01,19
2011-08-01,29
2011-09-01,25
2011-10-01,33
2011-11-01,29
2011-12-01,27
2012-01-01,32
2012-02-01,40
2012-03-01,34
2012-04-01,25
2012-05-01,34
2012-06-01,26
2012-07-01,33
2012-08-01,37
2012-09-01,24
2012-10-01,41
2012-11-01,35
2012-12-01,17
2013-01-01,33
2013-02-01,30
2013-03-01,23
2013-04-01,49
2013-05-01,47
2013-06-01,44
2013-07-01,24
2013-08-01,37
2013-09-01,27
2013-10-01,48
2013-11-01,24
2013-12-01,24

==> anc/ground-truth/pl_flu_2010-10-22_2013-10-22.csv <==
2010-10-22,705
2010-10-31,553
2010-11-07,631
2010-11-15,574
2010-11-22,543
2010-11-30,694
2010-12-07,762
2010-12-15,792
2010-12-22,838
2010-12-31,695
2011-01-07,939
2011-01-15,1223
2011-01-22,2034
2011-01-31,2073
2011-02-07,2699
2011-02-15,2280
2011-02-22,2324
2011-02-28,2077
2011-03-07,1963
2011-03-15,1892
2011-03-22,1659
2011-03-31,1118
2011-04-07,999
2011-04-15,699
2011-04-22,636
2011-04-30,383
2011-05-07,429
2011-05-15,330
2011-05-22,376
2011-05-31,324
2011-06-07,306
2011-06-15,284
2011-06-22,290
2011-06-30,264
2011-07-07,218
2011-07-15,174
2011-07-22,159
2011-07-31,113
2011-08-07,150
2011-08-15,107
2011-08-22,147
2011-08-31,122
2011-09-07,196
2011-09-15,358
2011-09-22,493
2011-09-30,552
2011-10-07,732
2011-10-15,692
2011-10-22,971
2011-10-31,790
2011-11-07,919
2011-11-15,776
2011-11-22,955
2011-11-30,920
2011-12-07,1070
2011-12-15,1070
2011-12-22,1133
2011-12-31,823
2012-01-07,905
2012-01-15,888
2012-01-22,1156
2012-01-31,1073
2012-02-07,1271
2012-02-15,1180
2012-02-22,1226
2012-02-28,1322
2012-03-07,1373
2012-03-15,1323
2012-03-22,1427
2012-03-31,1139
2012-04-07,1183
2012-04-15,909
2012-04-22,999
2012-04-30,798
2012-05-07,579
2012-05-15,625
2012-05-22,559
2012-05-31,580
2012-06-07,580
2012-06-15,688
2012-06-22,756
2012-06-30,570
2012-07-07,529
2012-07-15,337
2012-07-22,392
2012-07-31,313
2012-08-07,307
2012-08-15,236
2012-08-22,302
2012-08-31,296
2012-09-07,196
2012-09-15,358
2012-09-22,493
2012-09-30,552
2012-10-07,732
2012-10-15,692
2012-10-22,971
2012-10-31,790
2012-11-07,919
2012-11-15,776
2012-11-22,955
2012-11-30,920
2012-12-07,1070
2012-12-15,1070
2012-12-22,1133
2012-12-31,823
2013-01-07,5495
2013-01-15,7102
2013-01-22,8075
2013-01-31,6247
2013-02-07,5859
2013-02-15,4343
2013-02-22,4161
2013-02-28,3360
2013-03-07,3219
2013-03-15,3219
2013-03-22,3820
2013-03-31,2656
2013-04-07,2772
2013-04-15,2656
2013-04-22,2238
2013-04-30,1428
2013-05-07,1153
2013-05-15,1105
2013-05-22,1105
2013-05-31,931
2013-06-07,1178
2013-06-15,931
2013-06-22,1059
2013-06-30,855
2013-07-07,855
2013-07-15,802
2013-07-22,705
2013-07-31,523
2013-08-07,470
2013-08-15,356
2013-08-22,396
2013-08-31,441
2013-09-07,620
2013-09-15,972
2013-09-22,1459
2013-09-30,1846
2013-10-07,2336
2013-10-15,2011
2013-10-22,2238

==> anc/ground-truth/pt_dengue_2010-03-13_2013-03-16.csv <==
2010-03-13,48394
2010-03-20,53763
2010-03-27,51527
2010-04-03,52550
2010-04-10,54524
2010-04-17,44748
2010-04-24,42376
2010-05-01,47338
2010-05-08,44762
2010-05-15,36277
2010-05-22,27929
2010-05-29,22025
2010-06-05,18430
2010-06-12,15310
2010-06-19,12395
2010-06-26,10497
2010-07-03,10366
2010-07-10,9216
2010-07-17,8473
2010-07-24,7798
2010-07-31,7124
2010-08-07,7128
2010-08-14,6725
2010-08-21,6186
2010-08-28,5104
2010-09-04,4973
2010-09-11,5181
2010-09-18,4778
2010-09-25,4714
2010-10-02,4583
2010-10-09,4247
2010-10-16,4592
2010-10-23,4460
2010-10-30,4057
2010-11-06,5216
2010-11-13,5696
2010-11-20,6719
2010-11-27,7267
2010-12-04,7814
2010-12-11,9245
2010-12-18,8706
2010-12-25,7760
2011-01-01,4368
2011-01-08,12067
2011-01-15,13582
2011-01-22,15854
2011-01-29,18628
2011-02-05,21904
2011-02-12,27442
2011-02-19,29713
2011-02-26,31482
2011-03-05,30487
2011-03-12,29490
2011-03-19,36788
2011-03-26,42827
2011-04-02,41830
2011-04-09,47118
2011-04-16,42103
2011-04-23,36585
2011-04-30,39609
2011-05-07,34595
2011-05-14,32846
2011-05-21,27580
2011-05-28,20303
2011-06-04,16795
2011-06-11,13036
2011-06-18,9277
2011-06-25,7529
2011-07-02,6785
2011-07-09,5789
2011-07-16,5047
2011-07-23,4553
2011-07-30,4564
2011-08-06,4323
2011-08-13,4079
2011-08-20,3839
2011-08-27,3347
2011-09-03,3355
2011-09-10,3618
2011-09-17,3376
2011-09-24,3638
2011-10-01,3647
2011-10-08,3156
2011-10-15,3666
2011-10-22,4179
2011-10-29,4188
2011-11-05,4700
2011-11-12,4710
2011-11-19,5474
2011-11-26,5735
2011-12-03,6247
2011-12-10,7262
2011-12-17,7021
2011-12-24,4768
2011-12-31,3268
2012-01-07,6877
2012-01-14,7714
2012-01-21,9177
2012-01-28,8973
2012-02-04,10852
2012-02-11,12522
2012-02-18,11901
2012-02-25,13156
2012-03-03,17326
2012-03-10,19414
2012-03-17,21084
2012-03-24,23797
2012-03-31,22968
2012-04-07,23180
2012-04-14,29017
2012-04-21,32563
2012-04-28,31318
2012-05-05,31738
2012-05-12,31742
2012-05-19,28621
2012-05-26,23417
2012-06-02,17796
2012-06-09,14675
2012-06-16,13846
2012-06-23,10725
2012-06-30,8854
2012-07-07,8025
2012-07-14,6154
2012-07-21,5533
2012-07-28,4912
2012-08-04,4916
2012-08-11,4295
2012-08-18,3883
2012-08-25,3262
2012-09-01,2642
2012-09-08,2437
2012-09-15,3066
2012-09-22,2445
2012-09-29,2240
2012-10-06,2453
2012-10-13,2248
2012-10-20,2461
2012-10-27,2882
2012-11-03,2886
2012-11-10,3307
2012-11-17,3519
2012-11-24,4981
2012-12-01,5402
2012-12-08,4990
2012-12-15,4993
2012-12-22,2706
2012-12-29,419
2013-01-05,19110
2013-01-12,29897
2013-01-19,37295
2013-01-26,42534
2013-02-02,46849
2013-02-09,45616
2013-02-16,50240
2013-02-23,70274
2013-03-02,80137
2013-03-09,84144
2013-03-16,82911

==> anc/ground-truth/th_dengue_2010-10-30_2013-11-02.csv <==
2010-10-30,1940
2010-11-06,1512
2010-11-13,1853
2010-11-20,1470
2010-11-27,1494
2010-12-04,820
2010-12-11,1453
2010-12-18,1334
2010-12-25,411
2011-02-26,425
2011-03-05,425
2011-03-12,364
2011-03-19,653
2011-03-26,461
2011-04-02,452
2011-04-09,441
2011-04-16,599
2011-04-23,770
2011-04-30,722
2011-05-07,711
2011-05-14,900
2011-05-21,1502
2011-05-28,1451
2011-06-04,1255
2011-06-11,2043
2011-06-18,2304
2011-06-25,3169
2011-07-02,1282
2011-07-09,4224
2011-07-16,2463
2011-07-23,2437
2011-07-30,2296
2011-08-06,2984
2011-08-13,2781
2011-08-20,2135
2011-08-27,1686
2011-09-03,368
2011-09-10,4062
2011-09-17,1289
2011-09-24,1913
2011-10-01,1544
2011-10-08,723
2011-10-15,2035
2011-10-22,808
2011-10-29,917
2011-11-05,365
2011-11-12,1505
2011-11-19,549
2011-11-26,1175
2011-12-03,1060
2011-12-10,40
2011-12-17,1288
2011-12-24,403
2011-12-31,244
2012-01-07,84
2012-01-14,248
2012-01-21,316
2012-01-28,408
2012-02-04,540
2012-02-11,314
2012-02-18,571
2012-02-25,502
2012-03-03,502
2012-03-10,433
2012-03-17,605
2012-03-24,519
2012-03-31,445
2012-04-07,484
2012-04-14,431
2012-04-21,577
2012-04-28,927
2012-05-05,1119
2012-05-12,359
2012-05-19,853
2012-05-26,1056
2012-06-02,1292
2012-06-09,1551
2012-06-16,1796
2012-06-23,1245
2012-06-30,1483
2012-07-07,2720
2012-07-14,1924
2012-07-21,2138
2012-07-28,2222
2012-08-04,1917
2012-08-11,2919
2012-08-18,1710
2012-08-25,2468
2012-09-01,1913
2012-09-08,2773
2012-09-15,1697
2012-09-22,2274
2012-09-29,2741
2012-10-06,1815
2012-10-13,2208
2012-10-20,1545
2012-10-27,1905
2012-11-03,3553
2012-11-10,1607
2012-11-17,2740
2012-11-24,2217
2012-12-01,1497
2012-12-08,2989
2012-12-15,1238
2012-12-22,2951
2012-12-29,2421
2013-01-05,2421
2013-01-12,1891
2013-01-19,2195
2013-01-26,1880
2013-02-02,1819
2013-02-09,1727
2013-02-16,1776
2013-02-23,1795
2013-03-02,1686
2013-03-09,1673
2013-03-16,1739
2013-03-23,1821
2013-03-30,2029
2013-04-06,2159
2013-04-13,2336
2013-04-20,2021
2013-04-27,2277
2013-05-04,2422
2013-05-11,2599
2013-05-18,2919
2013-05-25,3684
2013-06-01,4353
2013-06-08,4879
2013-06-15,5754
2013-06-22,6693
2013-06-29,6934
2013-07-06,7587
2013-07-13,8018
2013-07-20,7576
2013-07-27,7102
2013-08-03,6406
2013-08-10,6330
2013-08-17,5348
2013-08-24,5319
2013-08-31,5083
2013-09-07,4419
2013-09-14,4151
2013-09-21,3249
2013-09-28,2664
2013-10-05,2270
2013-10-12,2002
2013-10-19,1925
2013-10-26,1705
2013-11-02,1772

==> anc/ground-truth/th_flu_2011-01-23_2014-01-26.csv <==
2011-01-23,768
2011-01-30,749
2011-02-06,785
2011-02-13,652
2011-02-20,678
2011-02-27,648
2011-03-06,631
2011-03-13,464
2011-03-20,443
2011-03-27,344
2011-04-03,395
2011-04-10,294
2011-04-17,376
2011-04-24,321
2011-05-01,321
2011-05-08,265
2011-05-15,247
2011-05-22,311
2011-05-29,519
2011-06-05,512
2011-06-12,726
2011-06-19,745
2011-06-26,861
2011-07-03,988
2011-07-10,1074
2011-07-17,1308
2011-07-24,1658
2011-07-31,2063
2011-08-07,2356
2011-08-14,2773
2011-08-21,2836
2011-08-28,2490
2011-09-04,2322
2011-09-11,2150
2011-09-18,1982
2011-09-25,1677
2011-10-02,1393
2011-10-09,1254
2011-10-16,921
2011-10-23,653
2011-10-30,688
2011-11-06,630
2011-11-13,527
2011-11-20,557
2011-11-27,496
2011-12-04,497
2011-12-11,418
2011-12-18,367
2011-12-25,236
2012-01-01,532
2012-01-08,509
2012-01-15,572
2012-01-22,556
2012-01-29,597
2012-02-05,767
2012-02-12,715
2012-02-19,741
2012-02-26,643
2012-03-04,626
2012-03-11,505
2012-03-18,462
2012-03-25,436
2012-04-01,395
2012-04-08,258
2012-04-15,344
2012-04-22,285
2012-04-29,234
2012-05-06,311
2012-05-13,312
2012-05-20,360
2012-05-27,377
2012-06-03,472
2012-06-10,612
2012-06-17,797
2012-06-24,898
2012-07-01,1020
2012-07-08,1088
2012-07-15,1382
2012-07-22,1289
2012-07-29,1393
2012-08-05,1234
2012-08-12,1762
2012-08-19,1813
2012-08-26,2341
2012-09-02,2841
2012-09-09,2835
2012-09-16,2988
2012-09-23,2824
2012-09-30,2516
2012-10-07,1992
2012-10-14,1568
2012-10-21,1163
2012-10-28,1025
2012-11-04,1012
2012-11-11,1118
2012-11-18,1008
2012-11-25,1153
2012-12-02,1178
2012-12-09,1099
2012-12-16,651
2012-12-23,173
2012-12-30,763
2013-01-06,1135
2013-01-13,1481
2013-01-20,1499
2013-01-27,1628
2013-02-03,1653
2013-02-10,1498
2013-02-17,1450
2013-02-24,1007
2013-03-03,892
2013-03-10,921
2013-03-17,721
2013-03-24,640
2013-03-31,457
2013-04-07,360
2013-04-14,341
2013-04-21,379
2013-04-28,325
2013-05-05,333
2013-05-12,299
2013-05-19,317
2013-05-26,396
2013-06-02,422
2013-06-09,448
2013-06-16,554
2013-06-23,578
2013-06-30,603
2013-07-07,563
2013-07-14,606
2013-07-21,553
2013-07-28,592
2013-08-04,650
2013-08-11,747
2013-08-18,762
2013-08-25,788
2013-09-01,967
2013-09-08,964
2013-09-15,984
2013-09-22,1173
2013-09-29,1194
2013-10-06,1005
2013-10-13,677
2013-10-20,659
2013-10-27,630
2013-11-03,567
2013-11-10,627
2013-11-17,605
2013-11-24,569
2013-12-01,526
2013-12-08,437
2013-12-15,323
2013-12-22,188
2013-12-29,35
2014-01-05,697
2014-01-12,790
2014-01-19,734
2014-01-26,303

==> anc/ground-truth/th_tuberculosis_2010-12-01_2013-12-01.csv <==
2010-12-01,1451
2011-01-01,4284
2011-02-01,3163
2011-03-01,2940
2011-04-01,2597
2011-05-01,2907
2011-06-01,2868
2011-07-01,2698
2011-08-01,2542
2011-09-01,1603
2011-10-01,2608
2011-11-01,2128
2011-12-01,2062
2012-01-01,4436
2012-02-01,3141
2012-03-01,2737
2012-04-01,2320
2012-05-01,2159
2012-06-01,1839
2012-07-01,1865
2012-08-01,1366
2012-09-01,1246
2012-10-01,1209
2012-11-01,1057
2012-12-01,636
2013-01-01,1227
2013-02-01,1010
2013-03-01,954
2013-04-01,702
2013-05-01,813
2013-06-01,693
2013-07-01,723
2013-08-01,714
2013-09-01,569
2013-10-01,626
2013-11-01,655
2013-12-01,259

==> anc/ground-truth/zh_aids_2011-12-01_2013-12-01.csv <==
12/1/11,5434
1/1/12,1232
2/1/12,2692
3/1/12,3879
4/1/12,3392
5/1/12,4281
6/1/12,5052
7/1/12,5552
8/1/12,4792
9/1/12,4727
10/1/12,4012
11/1/12,5078
12/1/12,5163
1/1/13,2407
2/1/13,1838
3/1/13,4295
4/1/13,3806
5/1/13,3913
6/1/13,4122
7/1/13,4085
8/1/13,3878
9/1/13,4037
10/1/13,3284
11/1/13,4422
12/1/13,4404

==> anc/ground-truth/zh_tuberculosis_2010-12-01_2013-12-01.csv <==
12/1/10,105016 
1/1/11,99617
2/1/11,98157
3/1/11,135848
4/1/11,129351
5/1/11,125129
6/1/11,119344
7/1/11,112647
8/1/11,115140
9/1/11,106925
10/1/11,100392
11/1/11,110662
12/1/11,104710
1/1/12,87893
2/1/12,124005
3/1/12,138683
4/1/12,128683
5/1/12,131257
6/1/12,118740
7/1/12,117359
8/1/12,115019
9/1/12,106188
10/1/12,100091
11/1/12,105264
12/1/12,98306
1/1/13,104238
2/1/13,89582
3/1/13,125548
4/1/13,121701
5/1/13,122172
6/1/13,106646
7/1/13,113531
8/1/13,107051
9/1/13,105219
10/1/13,100254
11/1/13,101595
12/1/13,100685

==> anc/regression-results/en_ebola_2011-01-01_2013-12-31_M.txt <==
article correlations
--------------------
en - Bundibugyo_virus | correlation: 0.100520530311
en - Sudan_ebolavirus | correlation: 0.095766810516
en - Ebola_virus | correlation: 0.0888032446985
en - Ta%C3%AF_Forest_ebolavirus | correlation: 0.0804896342212
en - Marburg_virus_disease | correlation: 0.0781726425826
en - Ta%C3%AF_Forest_virus | correlation: 0.0779530434637
en - Fatigue_(medical) | correlation: 0.0755183786037
en - Reston_virus | correlation: 0.0753551952965
en - Ebolavirus | correlation: 0.0695621687776
en - Bundibugyo_ebolavirus | correlation: 0.0652784395803
en - Coma | correlation: 0.0611595260094
en - Marburgvirus | correlation: 0.0588229836895
en - Myalgia | correlation: 0.0565259136929
en - Sudan_virus | correlation: 0.0563005865406
en - Purpura | correlation: 0.0542259219351
en - Arthralgia | correlation: 0.0477088354099
en - Viral_hemorrhagic_fever | correlation: 0.0476842285859
en - Sequela | correlation: -0.0457942315457
en - Petechia | correlation: 0.045487977528
en - Ecchymosis | correlation: 0.0341242949342
en - Zaire_ebolavirus | correlation: 0.0276166394545
en - Multiple_organ_dysfunction_syndrome | correlation: 0.0270593068178
en - Malaise | correlation: 0.0243257370267
en - Hematoma | correlation: 0.0230458058303
en - Dyspnea | correlation: 0.0209479611814
en - Anticoagulants | correlation: -0.0149919595495
en - Hypotension | correlation: 0.0118500730289
en - Pharyngitis | correlation: 0.00943532437866
en - Disseminated_intravascular_coagulation | correlation: -0.00700652381801
en - Ebola | correlation: -0.00500912656783
sw - Ebola | correlation: -0.00361349876911

R^2: 0.0235448 (offset: -28 days)
R^2: 0.0293688 (offset: -27 days)
R^2: 0.039459 (offset: -26 days)
R^2: 0.0204454 (offset: -25 days)
R^2: 0.0416401 (offset: -24 days)
R^2: 0.0278777 (offset: -23 days)
R^2: 0.0383743 (offset: -22 days)
R^2: 0.0510877 (offset: -21 days)
R^2: 0.0308827 (offset: -20 days)
R^2: 0.0365166 (offset: -19 days)
R^2: 0.0676866 (offset: -18 days)
R^2: 0.0481108 (offset: -17 days)
R^2: 0.0294173 (offset: -16 days)
R^2: 0.020879 (offset: -15 days)
R^2: 0.0220162 (offset: -14 days)
R^2: 0.0301789 (offset: -13 days)
R^2: 0.0331891 (offset: -12 days)
R^2: 0.0257219 (offset: -11 days)
R^2: 0.0179598 (offset: -10 days)
R^2: 0.0146352 (offset: -9 days)
R^2: 0.0171937 (offset: -8 days)
R^2: 0.0141016 (offset: -7 days)
R^2: 0.0154219 (offset: -6 days)
R^2: 0.136802 (offset: -5 days)
R^2: 0.0219744 (offset: -4 days)
R^2: 0.0212992 (offset: -3 days)
R^2: 0.015465 (offset: -2 days)
R^2: 0.0295369 (offset: -1 days)
R^2: 0.0183863 (offset: 0 days)
R^2: 0.0294562 (offset: 1 days)
R^2: 0.0311196 (offset: 2 days)
R^2: 0.0151174 (offset: 3 days)
R^2: 0.0249239 (offset: 4 days)
R^2: 0.0184794 (offset: 5 days)
R^2: 0.0190671 (offset: 6 days)
R^2: 0.0212413 (offset: 7 days)
R^2: 0.0146807 (offset: 8 days)
R^2: 0.00761154 (offset: 9 days)
R^2: 0.0185431 (offset: 10 days)
R^2: 0.0104228 (offset: 11 days)
R^2: 0.0129488 (offset: 12 days)
R^2: 0.0123668 (offset: 13 days)
R^2: 0.0189018 (offset: 14 days)
R^2: 0.0225512 (offset: 15 days)
R^2: 0.0151278 (offset: 16 days)
R^2: 0.00749529 (offset: 17 days)
R^2: 0.0157912 (offset: 18 days)
R^2: 0.0302626 (offset: 19 days)
R^2: 0.0130822 (offset: 20 days)
R^2: 0.0132492 (offset: 21 days)
R^2: 0.00938311 (offset: 22 days)
R^2: 0.0224113 (offset: 23 days)
R^2: 0.00842194 (offset: 24 days)
R^2: 0.0115494 (offset: 25 days)
R^2: 0.00884807 (offset: 26 days)
R^2: 0.0119359 (offset: 27 days)
R^2: 0.0122227 (offset: 28 days)
--------------------
best R^2: 0.136802 (offset: -5 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.136802	-5	0.0235448	0.0510877	0.0220162	0.0141016	0.0183863	0.0212413	0.0189018	0.0132492	0.0122227


==> anc/regression-results/en_flu_2011-01-01_2014-01-04_M.txt <==
article correlations
--------------------
en - Influenza_A_virus | correlation: 0.913723909516
en - Human_flu | correlation: 0.838206379554
en - Influenzavirus_C | correlation: 0.806876940452
en - Oseltamivir | correlation: 0.805011276028
en - Influenza | correlation: 0.787612789784
en - Influenzavirus_A | correlation: 0.774703852929
en - Influenza_A_virus_subtype_H1N1 | correlation: 0.734597595557
en - Zanamivir | correlation: 0.647123323432
en - Influenza-like_illness | correlation: 0.642483706054
en - Common_cold | correlation: 0.627161633351
en - Sore_throat | correlation: 0.612641025821
en - Flu_season | correlation: 0.599263695016
en - Chills | correlation: 0.57248701081
en - Fever | correlation: 0.569627928369
en - Influenza_A_virus_subtype_H2N2 | correlation: 0.518335178249
en - Swine_influenza | correlation: 0.507376530952
en - Shivering | correlation: 0.495434743703
en - Canine_influenza | correlation: 0.48619530207
en - Influenza_A_virus_subtype_H3N2 | correlation: 0.473972265361
en - Neuraminidase_inhibitor | correlation: 0.471945714054
en - Influenza_pandemic | correlation: 0.442806521893
en - Viral_pneumonia | correlation: 0.431699862443
en - Influenza_prevention | correlation: 0.405962971522
en - Influenza_A_virus_subtype_H1N2 | correlation: 0.400201359729
en - Rhinorrhea | correlation: 0.391631610808
en - Orthomyxoviridae | correlation: 0.38863910935
en - Nasal_congestion | correlation: 0.369362171456
en - Gastroenteritis | correlation: 0.346134209542
en - Rimantadine | correlation: 0.338738904143
en - Paracetamol | correlation: 0.328513496671
en - Amantadine | correlation: 0.321671253844
en - Viral_neuraminidase | correlation: 0.306482922672
en - Headache | correlation: 0.285469250263
en - Influenza_vaccine | correlation: 0.272487877969
en - Vomiting | correlation: 0.232873578201
en - Cough | correlation: 0.204874374443
en - Influenza_A_virus_subtype_H5N1 | correlation: 0.190634816421
en - Nausea | correlation: 0.129583360361
en - Avian_influenza | correlation: 0.120339616955
en - Influenza_A_virus_subtype_H7N9 | correlation: -0.10600017588
en - Influenza_A_virus_subtype_H10N7 | correlation: 0.104608861945
en - Influenza_A_virus_subtype_H9N2 | correlation: 0.0967292843803
en - Hemagglutinin_(influenza) | correlation: 0.0856142463971
en - Influenza_A_virus_subtype_H7N7 | correlation: -0.0852324150901
en - Fatigue_(medical) | correlation: -0.081014220203
en - Myalgia | correlation: -0.0759033225203
en - Influenza_A_virus_subtype_H7N3 | correlation: -0.073513598151
en - Malaise | correlation: -0.055426795126
en - Equine_influenza | correlation: 0.050360136992
en - Cat_flu | correlation: 0.0495619865782
en - Influenza_A_virus_subtype_H3N8 | correlation: -0.0444834485899
en - Antiviral_drugs | correlation: 0.0385966715219
en - Influenza_A_virus_subtype_H7N2 | correlation: -4.80105737477e-05

R^2: 0.662049 (offset: -28 days)
R^2: 0.673002 (offset: -27 days)
R^2: 0.684244 (offset: -26 days)
R^2: 0.698457 (offset: -25 days)
R^2: 0.716458 (offset: -24 days)
R^2: 0.733151 (offset: -23 days)
R^2: 0.747252 (offset: -22 days)
R^2: 0.763828 (offset: -21 days)
R^2: 0.773574 (offset: -20 days)
R^2: 0.780138 (offset: -19 days)
R^2: 0.789639 (offset: -18 days)
R^2: 0.802173 (offset: -17 days)
R^2: 0.81955 (offset: -16 days)
R^2: 0.83632 (offset: -15 days)
R^2: 0.853776 (offset: -14 days)
R^2: 0.864214 (offset: -13 days)
R^2: 0.869694 (offset: -12 days)
R^2: 0.875683 (offset: -11 days)
R^2: 0.878662 (offset: -10 days)
R^2: 0.881884 (offset: -9 days)
R^2: 0.89116 (offset: -8 days)
R^2: 0.900838 (offset: -7 days)
R^2: 0.905235 (offset: -6 days)
R^2: 0.90812 (offset: -5 days)
R^2: 0.903393 (offset: -4 days)
R^2: 0.901305 (offset: -3 days)
R^2: 0.898702 (offset: -2 days)
R^2: 0.893522 (offset: -1 days)
R^2: 0.886482 (offset: 0 days)
R^2: 0.88098 (offset: 1 days)
R^2: 0.877674 (offset: 2 days)
R^2: 0.868969 (offset: 3 days)
R^2: 0.867321 (offset: 4 days)
R^2: 0.864261 (offset: 5 days)
R^2: 0.86244 (offset: 6 days)
R^2: 0.864278 (offset: 7 days)
R^2: 0.860689 (offset: 8 days)
R^2: 0.856458 (offset: 9 days)
R^2: 0.846688 (offset: 10 days)
R^2: 0.834069 (offset: 11 days)
R^2: 0.823674 (offset: 12 days)
R^2: 0.805053 (offset: 13 days)
R^2: 0.780251 (offset: 14 days)
R^2: 0.771426 (offset: 15 days)
R^2: 0.757985 (offset: 16 days)
R^2: 0.741764 (offset: 17 days)
R^2: 0.718964 (offset: 18 days)
R^2: 0.699596 (offset: 19 days)
R^2: 0.678096 (offset: 20 days)
R^2: 0.660451 (offset: 21 days)
R^2: 0.669011 (offset: 22 days)
R^2: 0.668707 (offset: 23 days)
R^2: 0.658762 (offset: 24 days)
R^2: 0.631009 (offset: 25 days)
R^2: 0.616383 (offset: 26 days)
R^2: 0.601166 (offset: 27 days)
R^2: 0.588265 (offset: 28 days)
--------------------
best R^2: 0.90812 (offset: -5 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.90812	-5	0.662049	0.763828	0.853776	0.900838	0.886482	0.864278	0.780251	0.660451	0.588265


==> anc/regression-results/en_plague_2011-01-22_2014-01-25_M.txt <==
article correlations
--------------------
en - Streptomycin | correlation: 0.276185306324
en - Tetracycline | correlation: -0.110602088555
en - Fluoroquinolones | correlation: -0.108998027398
en - Bubo | correlation: -0.0944821767569
en - Doxycycline | correlation: -0.0892035735818
en - Xenopsylla_cheopis | correlation: -0.0652388141381
en - Gentamicin | correlation: -0.0552784070697
en - Plague_vaccine | correlation: -0.0550041772703
en - Pneumonic_plague | correlation: -0.0545075559664
en - Chloramphenicol | correlation: -0.0490668071175
en - Yersinia_pestis | correlation: -0.0426764159828
en - Third_plague_pandemic | correlation: -0.0400561676197
en - Bubonic_plague | correlation: 0.0352417797996
en - Plague_(disease) | correlation: 0.0321184489567
en - Septicemic_plague | correlation: -0.0318979184507
en - Plague_of_Justinian | correlation: -0.0307065610935
en - Black_Death | correlation: -0.0115717601099
en - Flea | correlation: -0.00395995711422

R^2: 0.0687307 (offset: -28 days)
R^2: 0.0520044 (offset: -27 days)
R^2: 0.0527892 (offset: -26 days)
R^2: 0.0493071 (offset: -25 days)
R^2: 0.0464773 (offset: -24 days)
R^2: 0.0467222 (offset: -23 days)
R^2: 0.0459733 (offset: -22 days)
R^2: 0.0496271 (offset: -21 days)
R^2: 0.055502 (offset: -20 days)
R^2: 0.0504328 (offset: -19 days)
R^2: 0.0506809 (offset: -18 days)
R^2: 0.0464201 (offset: -17 days)
R^2: 0.0444285 (offset: -16 days)
R^2: 0.0444198 (offset: -15 days)
R^2: 0.0535763 (offset: -14 days)
R^2: 0.0501396 (offset: -13 days)
R^2: 0.051758 (offset: -12 days)
R^2: 0.0349716 (offset: -11 days)
R^2: 0.0267109 (offset: -10 days)
R^2: 0.0235199 (offset: -9 days)
R^2: 0.0266084 (offset: -8 days)
R^2: 0.0271769 (offset: -7 days)
R^2: 0.183824 (offset: -6 days)
R^2: 0.205761 (offset: -5 days)
R^2: 0.20823 (offset: -4 days)
R^2: 0.208259 (offset: -3 days)
R^2: 0.20986 (offset: -2 days)
R^2: 0.215753 (offset: -1 days)
R^2: 0.228999 (offset: 0 days)
R^2: 0.0326036 (offset: 1 days)
R^2: 0.0377877 (offset: 2 days)
R^2: 0.0398552 (offset: 3 days)
R^2: 0.0354103 (offset: 4 days)
R^2: 0.0319445 (offset: 5 days)
R^2: 0.034558 (offset: 6 days)
R^2: 0.0356564 (offset: 7 days)
R^2: 0.0433326 (offset: 8 days)
R^2: 0.0462102 (offset: 9 days)
R^2: 0.0527054 (offset: 10 days)
R^2: 0.0670704 (offset: 11 days)
R^2: 0.0818334 (offset: 12 days)
R^2: 0.0982078 (offset: 13 days)
R^2: 0.106089 (offset: 14 days)
R^2: 0.0961615 (offset: 15 days)
R^2: 0.0910364 (offset: 16 days)
R^2: 0.0841496 (offset: 17 days)
R^2: 0.0857182 (offset: 18 days)
R^2: 0.0754389 (offset: 19 days)
R^2: 0.0856251 (offset: 20 days)
R^2: 0.0922577 (offset: 21 days)
R^2: 0.0857437 (offset: 22 days)
R^2: 0.0875829 (offset: 23 days)
R^2: 0.0869259 (offset: 24 days)
R^2: 0.0886315 (offset: 25 days)
R^2: 0.0833748 (offset: 26 days)
R^2: 0.0732773 (offset: 27 days)
R^2: 0.0838119 (offset: 28 days)
--------------------
best R^2: 0.228999 (offset: 0 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.228999	0	0.0687307	0.0496271	0.0535763	0.0271769	0.228999	0.0356564	0.106089	0.0922577	0.0838119


==> anc/regression-results/fr_cholera_2010-09-01_2013-09-01_M.txt <==
article correlations
--------------------
fr - Deuxi%C3%A8me_pand%C3%A9mie_de_chol%C3%A9ra | correlation: -0.510806936021
fr - Vibrio_cholerae | correlation: 0.425473797049
fr - Chol%C3%A9ra | correlation: 0.425347499549
fr - Vomissement | correlation: 0.316091218908
fr - Toxine_chol%C3%A9rique | correlation: 0.274202335226
fr - Co-trimoxazole | correlation: -0.273069263771
fr - Doxycycline | correlation: -0.260237469999
fr - %C3%89pid%C3%A9mie_de_chol%C3%A9ra | correlation: 0.252372331741
fr - Diarrh%C3%A9e | correlation: -0.230900621165
fr - Filtre_%C3%A0_eau | correlation: -0.225506017845
fr - T%C3%A9tracycline | correlation: 0.221501102609
fr - Chloramph%C3%A9nicol | correlation: 0.180441764804
fr - Troisi%C3%A8me_pand%C3%A9mie_de_chol%C3%A9ra_(1852-1860) | correlation: -0.146500994205
fr - Chloration_(d%C3%A9sinfection) | correlation: -0.132316410861
fr - D%C3%A9shydratation | correlation: 0.128671581802
fr - Quinolone | correlation: -0.0952262115003
fr - Traitement_primaire_de_l%27eau | correlation: -0.0440184424823
fr - Solut%C3%A9_de_r%C3%A9hydratation_oral | correlation: 0.037126818882

R^2: 0.482915 (offset: -28 days)
R^2: 0.491127 (offset: -27 days)
R^2: 0.500319 (offset: -26 days)
R^2: 0.50031 (offset: -25 days)
R^2: 0.492998 (offset: -24 days)
R^2: 0.484894 (offset: -23 days)
R^2: 0.479444 (offset: -22 days)
R^2: 0.470707 (offset: -21 days)
R^2: 0.463121 (offset: -20 days)
R^2: 0.453195 (offset: -19 days)
R^2: 0.441922 (offset: -18 days)
R^2: 0.434893 (offset: -17 days)
R^2: 0.43023 (offset: -16 days)
R^2: 0.422376 (offset: -15 days)
R^2: 0.408179 (offset: -14 days)
R^2: 0.395145 (offset: -13 days)
R^2: 0.388699 (offset: -12 days)
R^2: 0.384983 (offset: -11 days)
R^2: 0.382798 (offset: -10 days)
R^2: 0.384794 (offset: -9 days)
R^2: 0.38599 (offset: -8 days)
R^2: 0.387113 (offset: -7 days)
R^2: 0.391514 (offset: -6 days)
R^2: 0.39495 (offset: -5 days)
R^2: 0.399651 (offset: -4 days)
R^2: 0.412041 (offset: -3 days)
R^2: 0.424763 (offset: -2 days)
R^2: 0.439682 (offset: -1 days)
R^2: 0.453298 (offset: 0 days)
R^2: 0.462302 (offset: 1 days)
R^2: 0.461693 (offset: 2 days)
R^2: 0.442446 (offset: 3 days)
R^2: 0.4207 (offset: 4 days)
R^2: 0.402807 (offset: 5 days)
R^2: 0.393979 (offset: 6 days)
R^2: 0.38424 (offset: 7 days)
R^2: 0.381389 (offset: 8 days)
R^2: 0.381016 (offset: 9 days)
R^2: 0.384598 (offset: 10 days)
R^2: 0.383637 (offset: 11 days)
R^2: 0.381332 (offset: 12 days)
R^2: 0.381269 (offset: 13 days)
R^2: 0.378043 (offset: 14 days)
R^2: 0.37674 (offset: 15 days)
R^2: 0.375831 (offset: 16 days)
R^2: 0.378505 (offset: 17 days)
R^2: 0.378336 (offset: 18 days)
R^2: 0.380992 (offset: 19 days)
R^2: 0.383214 (offset: 20 days)
R^2: 0.378139 (offset: 21 days)
R^2: 0.377184 (offset: 22 days)
R^2: 0.375617 (offset: 23 days)
R^2: 0.377416 (offset: 24 days)
R^2: 0.379829 (offset: 25 days)
R^2: 0.380582 (offset: 26 days)
R^2: 0.379596 (offset: 27 days)
R^2: 0.380138 (offset: 28 days)
--------------------
best R^2: 0.500319 (offset: -26 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.500319	-26	0.482915	0.470707	0.408179	0.387113	0.453298	0.38424	0.378043	0.378139	0.380138


==> anc/regression-results/ja_aids_2010-10-09_2013-10-12_M.txt <==
article correlations
--------------------
ja - HIV%E3%83%AF%E3%82%AF%E3%83%81%E3%83%B3 | correlation: 0.271283359194
ja - %E4%BD%93%E9%87%8D%E6%B8%9B%E5%B0%91 | correlation: 0.233477044541
ja - %E3%82%BB%E3%83%BC%E3%83%95%E3%82%A1%E3%83%BC%E3%82%BB%E3%83%83%E3%82%AF%E3%82%B9 | correlation: -0.216130271534
ja - %E3%83%86%E3%83%8E%E3%83%95%E3%82%A9%E3%83%93%E3%83%AB | correlation: 0.209323707509
ja - %E3%83%A9%E3%83%9F%E3%83%96%E3%82%B8%E3%83%B3 | correlation: -0.121161290873
ja - %E3%82%B8%E3%83%89%E3%83%96%E3%82%B8%E3%83%B3 | correlation: 0.110106170549
ja - %E3%83%AC%E3%83%88%E3%83%AD%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9%E7%A7%91 | correlation: 0.089519442607
ja - %E3%83%92%E3%83%88%E5%85%8D%E7%96%AB%E4%B8%8D%E5%85%A8%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9 | correlation: -0.079049281512
ja - %E7%99%BA%E7%86%B1 | correlation: -0.0687802817652
ja - %E5%BE%8C%E5%A4%A9%E6%80%A7%E5%85%8D%E7%96%AB%E4%B8%8D%E5%85%A8%E7%97%87%E5%80%99%E7%BE%A4 | correlation: -0.06207766752
ja - %E5%AD%90%E5%AE%AE%E9%A0%B8%E7%99%8C | correlation: 0.0525018394492
ja - HAART%E7%99%82%E6%B3%95 | correlation: -0.0458016520415
ja - %E5%92%BD%E9%A0%AD%E7%97%9B | correlation: 0.0446531069115
ja - %E3%83%8B%E3%83%A5%E3%83%BC%E3%83%A2%E3%82%B7%E3%82%B9%E3%83%81%E3%82%B9%E8%82%BA%E7%82%8E | correlation: 0.0437977407427
ja - %E4%BC%9D%E6%9F%93%E6%80%A7%E5%8D%98%E6%A0%B8%E7%90%83%E7%97%87 | correlation: -0.0435149391449
ja - %E3%82%AB%E3%83%9D%E3%82%B8%E8%82%89%E8%85%AB | correlation: 0.0340012323812
ja - %E7%9A%AE%E7%96%B9 | correlation: -0.0242586934425
ja - %E6%82%AA%E6%B6%B2%E8%B3%AA | correlation: -0.00207855970989

R^2: 0.0521363 (offset: -28 days)
R^2: 0.0498991 (offset: -27 days)
R^2: 0.0601571 (offset: -26 days)
R^2: 0.0783355 (offset: -25 days)
R^2: 0.100569 (offset: -24 days)
R^2: 0.0886302 (offset: -23 days)
R^2: 0.0957216 (offset: -22 days)
R^2: 0.116322 (offset: -21 days)
R^2: 0.110151 (offset: -20 days)
R^2: 0.0966893 (offset: -19 days)
R^2: 0.0957406 (offset: -18 days)
R^2: 0.0953234 (offset: -17 days)
R^2: 0.108389 (offset: -16 days)
R^2: 0.125744 (offset: -15 days)
R^2: 0.150094 (offset: -14 days)
R^2: 0.156511 (offset: -13 days)
R^2: 0.153625 (offset: -12 days)
R^2: 0.154544 (offset: -11 days)
R^2: 0.205548 (offset: -10 days)
R^2: 0.220537 (offset: -9 days)
R^2: 0.218299 (offset: -8 days)
R^2: 0.19055 (offset: -7 days)
R^2: 0.195294 (offset: -6 days)
R^2: 0.185481 (offset: -5 days)
R^2: 0.173782 (offset: -4 days)
R^2: 0.150898 (offset: -3 days)
R^2: 0.148279 (offset: -2 days)
R^2: 0.157948 (offset: -1 days)
R^2: 0.145022 (offset: 0 days)
R^2: 0.121961 (offset: 1 days)
R^2: 0.113093 (offset: 2 days)
R^2: 0.114307 (offset: 3 days)
R^2: 0.114372 (offset: 4 days)
R^2: 0.0970635 (offset: 5 days)
R^2: 0.0952814 (offset: 6 days)
R^2: 0.087368 (offset: 7 days)
R^2: 0.0878566 (offset: 8 days)
R^2: 0.080058 (offset: 9 days)
R^2: 0.0777125 (offset: 10 days)
R^2: 0.0770186 (offset: 11 days)
R^2: 0.0793823 (offset: 12 days)
R^2: 0.0858014 (offset: 13 days)
R^2: 0.0955001 (offset: 14 days)
R^2: 0.11375 (offset: 15 days)
R^2: 0.109165 (offset: 16 days)
R^2: 0.0923701 (offset: 17 days)
R^2: 0.0916632 (offset: 18 days)
R^2: 0.0879297 (offset: 19 days)
R^2: 0.0842558 (offset: 20 days)
R^2: 0.0876434 (offset: 21 days)
R^2: 0.0909564 (offset: 22 days)
R^2: 0.0960127 (offset: 23 days)
R^2: 0.108184 (offset: 24 days)
R^2: 0.124193 (offset: 25 days)
R^2: 0.142519 (offset: 26 days)
R^2: 0.153966 (offset: 27 days)
R^2: 0.148983 (offset: 28 days)
--------------------
best R^2: 0.220537 (offset: -9 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.220537	-9	0.0521363	0.116322	0.150094	0.19055	0.145022	0.087368	0.0955001	0.0876434	0.148983


==> anc/regression-results/ja_flu_2010-06-26_2013-06-29_M.txt <==
article correlations
--------------------
ja - %E7%8C%AB%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6 | correlation: 0.856320177471
ja - %E3%82%B6%E3%83%8A%E3%83%9F%E3%83%93%E3%83%AB | correlation: 0.849270830236
ja - %E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6 | correlation: 0.846589744282
ja - %E7%8A%AC%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6 | correlation: 0.823855689244
ja - C%E5%9E%8B%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9 | correlation: 0.819529711912
ja - A%E5%9E%8B%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9 | correlation: 0.800693379425
ja - %E3%82%AA%E3%82%BB%E3%83%AB%E3%82%BF%E3%83%9F%E3%83%93%E3%83%AB | correlation: 0.736233799531
ja - %E9%A6%AC%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6 | correlation: 0.698381047744
ja - %E3%83%8E%E3%82%A4%E3%83%A9%E3%83%9F%E3%83%8B%E3%83%80%E3%83%BC%E3%82%BC%E9%98%BB%E5%AE%B3%E8%96%AC | correlation: 0.661412305853
ja - %E3%82%A2%E3%83%9E%E3%83%B3%E3%82%BF%E3%82%B8%E3%83%B3 | correlation: 0.619416706949
ja - H1N1%E4%BA%9C%E5%9E%8B | correlation: 0.599082451707
ja - %E6%82%AA%E5%AF%92 | correlation: 0.591395867526
ja - %E8%B1%9A%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6 | correlation: 0.534653952741
ja - %E3%83%88%E3%83%AA%E3%82%A4%E3%83%B3%E3%83%95%E3%83%AB%E3%82%A8%E3%83%B3%E3%82%B6 | correlation: 0.440541263113
ja - %E9%A2%A8%E9%82%AA | correlation: 0.420379597401
ja - %E3%82%A2%E3%82%BB%E3%83%88%E3%82%A2%E3%83%9F%E3%83%8E%E3%83%95%E3%82%A7%E3%83%B3 | correlation: 0.367173178928
ja - H5N1%E4%BA%9C%E5%9E%8B | correlation: 0.340699257062
ja - H2N2%E4%BA%9C%E5%9E%8B | correlation: 0.328539784952
ja - %E7%96%B2%E5%8A%B4 | correlation: -0.303012769972
ja - %E6%8A%97%E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9%E8%96%AC | correlation: 0.300407972463
ja - H3N2%E4%BA%9C%E5%9E%8B | correlation: 0.287932054764
ja - %E5%98%94%E5%90%90 | correlation: 0.255686500456
ja - %E7%99%BA%E7%86%B1 | correlation: 0.228095068157
ja - %E3%82%A6%E3%82%A4%E3%83%AB%E3%82%B9%E3%83%BB%E3%83%8E%E3%82%A4%E3%83%A9%E3%83%9F%E3%83%8B%E3%83%80%E3%83%BC%E3%82%BC | correlation: 0.198392941478
ja - %E9%BC%BB%E8%A9%B0%E3%81%BE%E3%82%8A | correlation: 0.194127367259
ja - %E5%92%B3%E5%97%BD | correlation: 0.159233135079
ja - %E8%83%83%E8%85%B8%E7%82%8E | correlation: 0.118642520755
ja - %E9%A0%AD%E7%97%9B | correlation: -0.1073953707
ja - %E5%90%90%E3%81%8D%E6%B0%97 | correlation: 0.0673213917336
ja - H1N2%E4%BA%9C%E5%9E%8B | correlation: 0.047611387996
ja - H7N9%E4%BA%9C%E5%9E%8B | correlation: -0.0427256297678
ja - %E7%AD%8B%E8%82%89%E7%97%9B | correlation: -0.0337615974412
ja - %E3%82%B7%E3%83%90%E3%83%AA%E3%83%B3%E3%82%B0 | correlation: -0.0336570676601
ja - H7N7%E4%BA%9C%E5%9E%8B | correlation: -0.0066801169699

R^2: 0.519334 (offset: -28 days)
R^2: 0.529997 (offset: -27 days)
R^2: 0.541283 (offset: -26 days)
R^2: 0.56431 (offset: -25 days)
R^2: 0.59202 (offset: -24 days)
R^2: 0.624255 (offset: -23 days)
R^2: 0.652766 (offset: -22 days)
R^2: 0.679345 (offset: -21 days)
R^2: 0.686897 (offset: -20 days)
R^2: 0.703564 (offset: -19 days)
R^2: 0.741448 (offset: -18 days)
R^2: 0.772862 (offset: -17 days)
R^2: 0.802434 (offset: -16 days)
R^2: 0.834354 (offset: -15 days)
R^2: 0.862591 (offset: -14 days)
R^2: 0.872225 (offset: -13 days)
R^2: 0.882647 (offset: -12 days)
R^2: 0.902913 (offset: -11 days)
R^2: 0.913315 (offset: -10 days)
R^2: 0.922052 (offset: -9 days)
R^2: 0.924407 (offset: -8 days)
R^2: 0.924135 (offset: -7 days)
R^2: 0.923359 (offset: -6 days)
R^2: 0.919193 (offset: -5 days)
R^2: 0.905936 (offset: -4 days)
R^2: 0.89217 (offset: -3 days)
R^2: 0.876072 (offset: -2 days)
R^2: 0.843494 (offset: -1 days)
R^2: 0.816288 (offset: 0 days)
R^2: 0.79414 (offset: 1 days)
R^2: 0.781546 (offset: 2 days)
R^2: 0.766192 (offset: 3 days)
R^2: 0.739652 (offset: 4 days)
R^2: 0.70669 (offset: 5 days)
R^2: 0.670538 (offset: 6 days)
R^2: 0.637567 (offset: 7 days)
R^2: 0.618378 (offset: 8 days)
R^2: 0.598101 (offset: 9 days)
R^2: 0.584051 (offset: 10 days)
R^2: 0.556397 (offset: 11 days)
R^2: 0.536831 (offset: 12 days)
R^2: 0.505617 (offset: 13 days)
R^2: 0.493153 (offset: 14 days)
R^2: 0.486606 (offset: 15 days)
R^2: 0.476663 (offset: 16 days)
R^2: 0.488655 (offset: 17 days)
R^2: 0.478933 (offset: 18 days)
R^2: 0.453878 (offset: 19 days)
R^2: 0.435313 (offset: 20 days)
R^2: 0.429597 (offset: 21 days)
R^2: 0.422899 (offset: 22 days)
R^2: 0.416589 (offset: 23 days)
R^2: 0.420947 (offset: 24 days)
R^2: 0.417225 (offset: 25 days)
R^2: 0.424749 (offset: 26 days)
R^2: 0.398874 (offset: 27 days)
R^2: 0.401454 (offset: 28 days)
--------------------
best R^2: 0.924407 (offset: -8 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.924407	-8	0.519334	0.679345	0.862591	0.924135	0.816288	0.637567	0.493153	0.429597	0.401454


==> anc/regression-results/no_tuberculosis_2010-12-01_2013-12-01_M.txt <==
article correlations
--------------------
no - Tuberkulose | correlation: 0.356918979129
no - Isoniazid | correlation: -0.275402584385
no - Mantoux-metoden | correlation: 0.235761354528
no - BCG-vaksine | correlation: 0.200573739582
no - Leprabasill | correlation: -0.136547601229
no - Antibiotika | correlation: 0.12457811472
no - Trommestikkfingre | correlation: -0.077238749689
no - Antibiotikaresistens | correlation: -0.0584169250522
no - Mili%C3%A6rtuberkulose | correlation: 0.0471093101451
no - Mycobacterium_tuberculosis | correlation: 0.0189072752735
no - Feber | correlation: 0.000139692106065

R^2: 0.420818 (offset: -28 days)
R^2: 0.421998 (offset: -27 days)
R^2: 0.424464 (offset: -26 days)
R^2: 0.424401 (offset: -25 days)
R^2: 0.409106 (offset: -24 days)
R^2: 0.431513 (offset: -23 days)
R^2: 0.42765 (offset: -22 days)
R^2: 0.471725 (offset: -21 days)
R^2: 0.478811 (offset: -20 days)
R^2: 0.428401 (offset: -19 days)
R^2: 0.414706 (offset: -18 days)
R^2: 0.377709 (offset: -17 days)
R^2: 0.370642 (offset: -16 days)
R^2: 0.385064 (offset: -15 days)
R^2: 0.39613 (offset: -14 days)
R^2: 0.385691 (offset: -13 days)
R^2: 0.371422 (offset: -12 days)
R^2: 0.359977 (offset: -11 days)
R^2: 0.368135 (offset: -10 days)
R^2: 0.370704 (offset: -9 days)
R^2: 0.392471 (offset: -8 days)
R^2: 0.406077 (offset: -7 days)
R^2: 0.294411 (offset: -6 days)
R^2: 0.319897 (offset: -5 days)
R^2: 0.289635 (offset: -4 days)
R^2: 0.303964 (offset: -3 days)
R^2: 0.30749 (offset: -2 days)
R^2: 0.303113 (offset: -1 days)
R^2: 0.312733 (offset: 0 days)
R^2: 0.328028 (offset: 1 days)
R^2: 0.335265 (offset: 2 days)
R^2: 0.335817 (offset: 3 days)
R^2: 0.335963 (offset: 4 days)
R^2: 0.316706 (offset: 5 days)
R^2: 0.326798 (offset: 6 days)
R^2: 0.329757 (offset: 7 days)
R^2: 0.313803 (offset: 8 days)
R^2: 0.319482 (offset: 9 days)
R^2: 0.33691 (offset: 10 days)
R^2: 0.401126 (offset: 11 days)
R^2: 0.362782 (offset: 12 days)
R^2: 0.368044 (offset: 13 days)
R^2: 0.385288 (offset: 14 days)
R^2: 0.352478 (offset: 15 days)
R^2: 0.375883 (offset: 16 days)
R^2: 0.344788 (offset: 17 days)
R^2: 0.333028 (offset: 18 days)
R^2: 0.347472 (offset: 19 days)
R^2: 0.355068 (offset: 20 days)
R^2: 0.350336 (offset: 21 days)
R^2: 0.295136 (offset: 22 days)
R^2: 0.287774 (offset: 23 days)
R^2: 0.268762 (offset: 24 days)
R^2: 0.237736 (offset: 25 days)
R^2: 0.172658 (offset: 26 days)
R^2: 0.196585 (offset: 27 days)
R^2: 0.184841 (offset: 28 days)
--------------------
best R^2: 0.478811 (offset: -20 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.478811	-20	0.420818	0.471725	0.39613	0.406077	0.312733	0.329757	0.385288	0.350336	0.184841


==> anc/regression-results/pl_flu_2010-10-22_2013-10-22_M.txt <==
article correlations
--------------------
pl - Grypa | correlation: 0.800425017125
pl - Leki_przeciwwirusowe | correlation: 0.782659204765
pl - %C5%9Awi%C5%84ska_grypa | correlation: 0.690057520102
pl - Wirusowe_zaka%C5%BCenia_przewodu_pokarmowego | correlation: 0.614123087325
pl - Oseltamiwir | correlation: 0.584836955907
pl - H1N1 | correlation: 0.559571911561
pl - Paracetamol | correlation: 0.556875221895
pl - Ptasia_grypa | correlation: 0.547558556767
pl - Przezi%C4%99bienie | correlation: 0.532625485443
pl - Szczepionka_przeciw_grypie | correlation: 0.499654504279
pl - B%C3%B3l_g%C5%82owy | correlation: 0.418415601164
pl - Gor%C4%85czka | correlation: 0.40248268685
pl - Kaszel | correlation: 0.389245381195
pl - Rymantadyna | correlation: 0.380545366525
pl - Mialgia | correlation: 0.28399501811
pl - Ortomyksowirusy | correlation: 0.247505401293
pl - Zm%C4%99czenie | correlation: 0.205984606924
pl - Amantadyna | correlation: 0.177899902156
pl - H5N1 | correlation: 0.13230143904
pl - H2N2 | correlation: 0.120472249709
pl - H9N2 | correlation: 0.048124622298
pl - Nudno%C5%9Bci | correlation: 0.0239298198172
pl - Wymioty | correlation: 0.0149677356163

R^2: 0.720763 (offset: -28 days)
R^2: 0.716924 (offset: -27 days)
R^2: 0.718319 (offset: -26 days)
R^2: 0.732006 (offset: -25 days)
R^2: 0.767335 (offset: -24 days)
R^2: 0.783582 (offset: -23 days)
R^2: 0.814042 (offset: -22 days)
R^2: 0.821632 (offset: -21 days)
R^2: 0.829535 (offset: -20 days)
R^2: 0.842013 (offset: -19 days)
R^2: 0.854326 (offset: -18 days)
R^2: 0.868762 (offset: -17 days)
R^2: 0.872631 (offset: -16 days)
R^2: 0.871451 (offset: -15 days)
R^2: 0.883546 (offset: -14 days)
R^2: 0.883831 (offset: -13 days)
R^2: 0.88756 (offset: -12 days)
R^2: 0.885696 (offset: -11 days)
R^2: 0.88419 (offset: -10 days)
R^2: 0.87586 (offset: -9 days)
R^2: 0.86762 (offset: -8 days)
R^2: 0.859961 (offset: -7 days)
R^2: 0.853216 (offset: -6 days)
R^2: 0.844255 (offset: -5 days)
R^2: 0.833543 (offset: -4 days)
R^2: 0.815024 (offset: -3 days)
R^2: 0.823066 (offset: -2 days)
R^2: 0.823364 (offset: -1 days)
R^2: 0.806738 (offset: 0 days)
R^2: 0.792487 (offset: 1 days)
R^2: 0.774438 (offset: 2 days)
R^2: 0.75953 (offset: 3 days)
R^2: 0.744006 (offset: 4 days)
R^2: 0.733476 (offset: 5 days)
R^2: 0.705439 (offset: 6 days)
R^2: 0.690738 (offset: 7 days)
R^2: 0.669068 (offset: 8 days)
R^2: 0.658979 (offset: 9 days)
R^2: 0.637105 (offset: 10 days)
R^2: 0.623426 (offset: 11 days)
R^2: 0.618152 (offset: 12 days)
R^2: 0.615374 (offset: 13 days)
R^2: 0.609159 (offset: 14 days)
R^2: 0.585462 (offset: 15 days)
R^2: 0.557178 (offset: 16 days)
R^2: 0.534169 (offset: 17 days)
R^2: 0.523678 (offset: 18 days)
R^2: 0.505751 (offset: 19 days)
R^2: 0.507794 (offset: 20 days)
R^2: 0.506523 (offset: 21 days)
R^2: 0.496679 (offset: 22 days)
R^2: 0.487176 (offset: 23 days)
R^2: 0.47242 (offset: 24 days)
R^2: 0.468231 (offset: 25 days)
R^2: 0.454566 (offset: 26 days)
R^2: 0.450349 (offset: 27 days)
R^2: 0.455599 (offset: 28 days)
--------------------
best R^2: 0.88756 (offset: -12 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.88756	-12	0.720763	0.821632	0.883546	0.859961	0.806738	0.690738	0.609159	0.506523	0.455599


==> anc/regression-results/pt_dengue_2010-03-13_2013-03-16_M.txt <==
article correlations
--------------------
pt - Aedes_aegypti | correlation: 0.884527440188
pt - Aedes_albopictus | correlation: 0.754074205377
pt - Dengue | correlation: 0.557563961372
pt - V%C3%ADrus_da_dengue | correlation: 0.472757998339
pt - Flaviviridae | correlation: 0.455182662755
pt - Trombocitopenia | correlation: 0.401207584521
pt - Flaviv%C3%ADrus | correlation: 0.397254522755
pt - Artralgia | correlation: 0.310315763737
pt - Mialgia | correlation: 0.294149690896
pt - Piretroide | correlation: -0.261270093796
pt - DEET | correlation: 0.249432089003
pt - Inseticida | correlation: 0.248429921991
pt - Encefalite | correlation: 0.245565239631
pt - Repelente_de_insetos | correlation: 0.227705213265
pt - Aedes_scutellaris | correlation: 0.225001150473
pt - Exantema | correlation: 0.19337465914
pt - Bradicardia | correlation: 0.154342213741
pt - Febre | correlation: 0.147421904883
pt - Inibidor_de_fus%C3%A3o | correlation: -0.138750170622
pt - Furosemida | correlation: -0.131231598036
pt - Mosquito | correlation: 0.123081538744
pt - Hipovolemia | correlation: 0.112501326847
pt - Replicase_de_RNA | correlation: 0.104360760222
pt - Encefalopatia_hep%C3%A1tica | correlation: 0.103367783457
pt - Prurido | correlation: -0.101472145158
pt - Controle_biol%C3%B3gico | correlation: 0.0936459727011
pt - Vasculite | correlation: -0.0863713934389
pt - Mosquiteiro | correlation: -0.0857777877991
pt - Hemorragia | correlation: 0.066045908584
pt - Terapia_de_reidrata%C3%A7%C3%A3o_oral | correlation: 0.0464293142797
pt - Cefaleia | correlation: 0.0453316644724
pt - Edema_cerebral | correlation: -0.0393871684262
pt - Transfus%C3%A3o_de_sangue | correlation: -0.0328745594861
pt - Paracetamol | correlation: -0.0314452905091
pt - Diur%C3%A9tico_da_ansa | correlation: 0.0222193765409
pt - Aedes_polynesiensis | correlation: -0.0218297772663
pt - Antiviral | correlation: -0.00839222139872
pt - Terapia_intravenosa | correlation: -0.00490301933946
pt - Choque_circulat%C3%B3rio | correlation: -0.000643181568302

R^2: 0.65486 (offset: -28 days)
R^2: 0.655655 (offset: -27 days)
R^2: 0.666064 (offset: -26 days)
R^2: 0.687115 (offset: -25 days)
R^2: 0.689141 (offset: -24 days)
R^2: 0.707314 (offset: -23 days)
R^2: 0.718822 (offset: -22 days)
R^2: 0.729318 (offset: -21 days)
R^2: 0.731988 (offset: -20 days)
R^2: 0.739777 (offset: -19 days)
R^2: 0.75169 (offset: -18 days)
R^2: 0.746471 (offset: -17 days)
R^2: 0.752217 (offset: -16 days)
R^2: 0.758441 (offset: -15 days)
R^2: 0.767291 (offset: -14 days)
R^2: 0.768031 (offset: -13 days)
R^2: 0.77386 (offset: -12 days)
R^2: 0.785934 (offset: -11 days)
R^2: 0.790331 (offset: -10 days)
R^2: 0.797771 (offset: -9 days)
R^2: 0.801114 (offset: -8 days)
R^2: 0.808132 (offset: -7 days)
R^2: 0.808764 (offset: -6 days)
R^2: 0.810628 (offset: -5 days)
R^2: 0.824336 (offset: -4 days)
R^2: 0.830771 (offset: -3 days)
R^2: 0.83659 (offset: -2 days)
R^2: 0.842658 (offset: -1 days)
R^2: 0.848005 (offset: 0 days)
R^2: 0.84692 (offset: 1 days)
R^2: 0.849526 (offset: 2 days)
R^2: 0.859415 (offset: 3 days)
R^2: 0.854076 (offset: 4 days)
R^2: 0.850231 (offset: 5 days)
R^2: 0.843507 (offset: 6 days)
R^2: 0.843496 (offset: 7 days)
R^2: 0.840144 (offset: 8 days)
R^2: 0.842354 (offset: 9 days)
R^2: 0.844611 (offset: 10 days)
R^2: 0.829834 (offset: 11 days)
R^2: 0.817692 (offset: 12 days)
R^2: 0.804143 (offset: 13 days)
R^2: 0.80063 (offset: 14 days)
R^2: 0.796072 (offset: 15 days)
R^2: 0.801042 (offset: 16 days)
R^2: 0.799671 (offset: 17 days)
R^2: 0.786075 (offset: 18 days)
R^2: 0.775382 (offset: 19 days)
R^2: 0.763563 (offset: 20 days)
R^2: 0.758608 (offset: 21 days)
R^2: 0.754356 (offset: 22 days)
R^2: 0.756232 (offset: 23 days)
R^2: 0.752234 (offset: 24 days)
R^2: 0.738003 (offset: 25 days)
R^2: 0.727388 (offset: 26 days)
R^2: 0.714469 (offset: 27 days)
R^2: 0.705851 (offset: 28 days)
--------------------
best R^2: 0.859415 (offset: 3 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.859415	3	0.65486	0.729318	0.767291	0.808132	0.848005	0.843496	0.80063	0.758608	0.705851


==> anc/regression-results/th_dengue_2011-01-01_2014-01-01_M.txt <==
article correlations
--------------------
th - %E0%B9%82%E0%B8%A3%E0%B8%84%E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%88%E0%B8%B2%E0%B8%81%E0%B8%95%E0%B8%B1%E0%B8%9A | correlation: 0.592356932765
th - %E0%B8%9C%E0%B8%B7%E0%B9%88%E0%B8%99 | correlation: 0.572523613795
th - %E0%B9%80%E0%B8%81%E0%B8%A5%E0%B9%87%E0%B8%94%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%99%E0%B9%89%E0%B8%AD%E0%B8%A2 | correlation: 0.563041496289
th - %E0%B8%A2%E0%B8%B2%E0%B8%95%E0%B9%89%E0%B8%B2%E0%B8%99%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA | correlation: -0.493472788221
th - %E0%B8%AD%E0%B8%B2%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%84%E0%B8%B1%E0%B8%99 | correlation: -0.492372333276
th - %E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%89%E0%B8%B5%E0%B8%94%E0%B9%80%E0%B8%82%E0%B9%89%E0%B8%B2%E0%B8%AB%E0%B8%A5%E0%B8%AD%E0%B8%94%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%94%E0%B8%B3 | correlation: -0.469206222635
th - %E0%B8%8A%E0%B9%87%E0%B8%AD%E0%B8%81 | correlation: 0.451793846702
th - %E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%9A%E0%B8%A7%E0%B8%A1 | correlation: 0.432592550244
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B9%83%E0%B8%99%E0%B8%82%E0%B9%89%E0%B8%AD | correlation: 0.431337512421
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B8%A8%E0%B8%B5%E0%B8%A3%E0%B8%A9%E0%B8%B0 | correlation: 0.377280205994
th - %E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%AD%E0%B8%AD%E0%B8%81 | correlation: 0.302734368875
th - %E0%B9%84%E0%B8%82%E0%B9%89 | correlation: 0.215602795427
th - %E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%AD%E0%B8%B1%E0%B8%81%E0%B9%80%E0%B8%AA%E0%B8%9A | correlation: 0.184440881
th - %E0%B8%A2%E0%B8%B2%E0%B8%86%E0%B9%88%E0%B8%B2%E0%B9%81%E0%B8%A1%E0%B8%A5%E0%B8%87 | correlation: 0.175229392184
th - %E0%B9%84%E0%B8%82%E0%B9%89%E0%B9%80%E0%B8%94%E0%B9%87%E0%B8%87%E0%B8%81%E0%B8%B5 | correlation: 0.139533220241
th - %E0%B8%A2%E0%B8%B8%E0%B8%87 | correlation: -0.101251109187
th - %E0%B8%9E%E0%B8%B2%E0%B8%A3%E0%B8%B2%E0%B9%80%E0%B8%8B%E0%B8%95%E0%B8%B2%E0%B8%A1%E0%B8%AD%E0%B8%A5 | correlation: 0.0857681394801

R^2: 0.735671 (offset: -28 days)
R^2: 0.723921 (offset: -27 days)
R^2: 0.716884 (offset: -26 days)
R^2: 0.710045 (offset: -25 days)
R^2: 0.700851 (offset: -24 days)
R^2: 0.677889 (offset: -23 days)
R^2: 0.674608 (offset: -22 days)
R^2: 0.669536 (offset: -21 days)
R^2: 0.659458 (offset: -20 days)
R^2: 0.644103 (offset: -19 days)
R^2: 0.6205 (offset: -18 days)
R^2: 0.609122 (offset: -17 days)
R^2: 0.593683 (offset: -16 days)
R^2: 0.578332 (offset: -15 days)
R^2: 0.573253 (offset: -14 days)
R^2: 0.563937 (offset: -13 days)
R^2: 0.560504 (offset: -12 days)
R^2: 0.558116 (offset: -11 days)
R^2: 0.554045 (offset: -10 days)
R^2: 0.549038 (offset: -9 days)
R^2: 0.540792 (offset: -8 days)
R^2: 0.535764 (offset: -7 days)
R^2: 0.530815 (offset: -6 days)
R^2: 0.54267 (offset: -5 days)
R^2: 0.543808 (offset: -4 days)
R^2: 0.543138 (offset: -3 days)
R^2: 0.554369 (offset: -2 days)
R^2: 0.55707 (offset: -1 days)
R^2: 0.54852 (offset: 0 days)
R^2: 0.544398 (offset: 1 days)
R^2: 0.531049 (offset: 2 days)
R^2: 0.524459 (offset: 3 days)
R^2: 0.518453 (offset: 4 days)
R^2: 0.503551 (offset: 5 days)
R^2: 0.501045 (offset: 6 days)
R^2: 0.502006 (offset: 7 days)
R^2: 0.522503 (offset: 8 days)
R^2: 0.525071 (offset: 9 days)
R^2: 0.535399 (offset: 10 days)
R^2: 0.54421 (offset: 11 days)
R^2: 0.561558 (offset: 12 days)
R^2: 0.567416 (offset: 13 days)
R^2: 0.600388 (offset: 14 days)
R^2: 0.60833 (offset: 15 days)
R^2: 0.632137 (offset: 16 days)
R^2: 0.623721 (offset: 17 days)
R^2: 0.625054 (offset: 18 days)
R^2: 0.626275 (offset: 19 days)
R^2: 0.642397 (offset: 20 days)
R^2: 0.65527 (offset: 21 days)
R^2: 0.581066 (offset: 22 days)
R^2: 0.560697 (offset: 23 days)
R^2: 0.57025 (offset: 24 days)
R^2: 0.575857 (offset: 25 days)
R^2: 0.577981 (offset: 26 days)
R^2: 0.577279 (offset: 27 days)
R^2: 0.573894 (offset: 28 days)
--------------------
best R^2: 0.735671 (offset: -28 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.735671	-28	0.735671	0.669536	0.573253	0.535764	0.54852	0.502006	0.600388	0.65527	0.573894


==> anc/regression-results/th_dengue_2011-01-01_2014-01-01_fixed.txt <==
article correlations
--------------------
th - %E0%B9%82%E0%B8%A3%E0%B8%84%E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%88%E0%B8%B2%E0%B8%81%E0%B8%95%E0%B8%B1%E0%B8%9A | correlation: 0.592356932765
th - %E0%B8%9C%E0%B8%B7%E0%B9%88%E0%B8%99 | correlation: 0.572523613795
th - %E0%B8%A2%E0%B8%B2%E0%B8%95%E0%B9%89%E0%B8%B2%E0%B8%99%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA | correlation: -0.493472788221
th - %E0%B8%AD%E0%B8%B2%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%84%E0%B8%B1%E0%B8%99 | correlation: -0.492372333276
th - %E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%89%E0%B8%B5%E0%B8%94%E0%B9%80%E0%B8%82%E0%B9%89%E0%B8%B2%E0%B8%AB%E0%B8%A5%E0%B8%AD%E0%B8%94%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%94%E0%B8%B3 | correlation: -0.469206222635
th - %E0%B8%8A%E0%B9%87%E0%B8%AD%E0%B8%81 | correlation: 0.451793846702
th - combined | correlation: 0.448962746682
th - %E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%9A%E0%B8%A7%E0%B8%A1 | correlation: 0.432592550244
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B9%83%E0%B8%99%E0%B8%82%E0%B9%89%E0%B8%AD | correlation: 0.431337512421
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B8%A8%E0%B8%B5%E0%B8%A3%E0%B8%A9%E0%B8%B0 | correlation: 0.377280205994
th - %E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%AD%E0%B8%AD%E0%B8%81 | correlation: 0.302734368875
th - %E0%B9%84%E0%B8%82%E0%B9%89 | correlation: 0.215602795427
th - %E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%AD%E0%B8%B1%E0%B8%81%E0%B9%80%E0%B8%AA%E0%B8%9A | correlation: 0.184440881
th - %E0%B8%A2%E0%B8%B2%E0%B8%86%E0%B9%88%E0%B8%B2%E0%B9%81%E0%B8%A1%E0%B8%A5%E0%B8%87 | correlation: 0.175229392184
th - %E0%B8%A2%E0%B8%B8%E0%B8%87 | correlation: -0.101251109187
th - %E0%B8%9E%E0%B8%B2%E0%B8%A3%E0%B8%B2%E0%B9%80%E0%B8%8B%E0%B8%95%E0%B8%B2%E0%B8%A1%E0%B8%AD%E0%B8%A5 | correlation: 0.0857681394801

R^2: 0.762548 (offset: -28 days)
R^2: 0.756932 (offset: -27 days)
R^2: 0.758728 (offset: -26 days)
R^2: 0.752018 (offset: -25 days)
R^2: 0.743437 (offset: -24 days)
R^2: 0.725315 (offset: -23 days)
R^2: 0.719135 (offset: -22 days)
R^2: 0.718556 (offset: -21 days)
R^2: 0.707407 (offset: -20 days)
R^2: 0.690295 (offset: -19 days)
R^2: 0.676239 (offset: -18 days)
R^2: 0.669618 (offset: -17 days)
R^2: 0.655737 (offset: -16 days)
R^2: 0.641055 (offset: -15 days)
R^2: 0.640725 (offset: -14 days)
R^2: 0.634219 (offset: -13 days)
R^2: 0.633567 (offset: -12 days)
R^2: 0.638072 (offset: -11 days)
R^2: 0.634536 (offset: -10 days)
R^2: 0.632437 (offset: -9 days)
R^2: 0.623705 (offset: -8 days)
R^2: 0.619874 (offset: -7 days)
R^2: 0.616301 (offset: -6 days)
R^2: 0.63538 (offset: -5 days)
R^2: 0.638847 (offset: -4 days)
R^2: 0.639327 (offset: -3 days)
R^2: 0.653053 (offset: -2 days)
R^2: 0.657605 (offset: -1 days)
R^2: 0.649071 (offset: 0 days)
R^2: 0.651107 (offset: 1 days)
R^2: 0.635334 (offset: 2 days)
R^2: 0.632084 (offset: 3 days)
R^2: 0.639606 (offset: 4 days)
R^2: 0.632091 (offset: 5 days)
R^2: 0.636897 (offset: 6 days)
R^2: 0.640169 (offset: 7 days)
R^2: 0.645678 (offset: 8 days)
R^2: 0.647984 (offset: 9 days)
R^2: 0.657288 (offset: 10 days)
R^2: 0.664293 (offset: 11 days)
R^2: 0.688296 (offset: 12 days)
R^2: 0.697232 (offset: 13 days)
R^2: 0.712607 (offset: 14 days)
R^2: 0.711676 (offset: 15 days)
R^2: 0.711154 (offset: 16 days)
R^2: 0.701376 (offset: 17 days)
R^2: 0.71311 (offset: 18 days)
R^2: 0.729671 (offset: 19 days)
R^2: 0.733016 (offset: 20 days)
R^2: 0.748737 (offset: 21 days)
R^2: 0.707254 (offset: 22 days)
R^2: 0.6849 (offset: 23 days)
R^2: 0.682344 (offset: 24 days)
R^2: 0.708315 (offset: 25 days)
R^2: 0.722492 (offset: 26 days)
R^2: 0.71484 (offset: 27 days)
R^2: 0.713675 (offset: 28 days)
--------------------
best R^2: 0.762548 (offset: -28 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.762548	-28	0.762548	0.718556	0.640725	0.619874	0.649071	0.640169	0.712607	0.748737	0.713675


==> anc/regression-results/th_dengue_2012-01-07_2014-02-15.txt <==
article correlations
--------------------
th - %E0%B8%AD%E0%B8%B2%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%84%E0%B8%B1%E0%B8%99 | correlation: -0.425239687679
th - %E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%89%E0%B8%B5%E0%B8%94%E0%B9%80%E0%B8%82%E0%B9%89%E0%B8%B2%E0%B8%AB%E0%B8%A5%E0%B8%AD%E0%B8%94%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%94%E0%B8%B3 | correlation: -0.424294748697
th - %E0%B9%80%E0%B8%81%E0%B8%A5%E0%B9%87%E0%B8%94%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%99%E0%B9%89%E0%B8%AD%E0%B8%A2 | correlation: 0.400765171787
th - %E0%B8%A2%E0%B8%B2%E0%B8%95%E0%B9%89%E0%B8%B2%E0%B8%99%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA | correlation: -0.385277846366
th - %E0%B9%82%E0%B8%A3%E0%B8%84%E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%88%E0%B8%B2%E0%B8%81%E0%B8%95%E0%B8%B1%E0%B8%9A | correlation: 0.373325558219
th - %E0%B8%9C%E0%B8%B7%E0%B9%88%E0%B8%99 | correlation: 0.358831597053
th - %E0%B8%8A%E0%B9%87%E0%B8%AD%E0%B8%81 | correlation: 0.273587022156
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B9%83%E0%B8%99%E0%B8%82%E0%B9%89%E0%B8%AD | correlation: 0.252933519335
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B8%A8%E0%B8%B5%E0%B8%A3%E0%B8%A9%E0%B8%B0 | correlation: 0.236436552311
th - %E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%9A%E0%B8%A7%E0%B8%A1 | correlation: 0.228232944356
th - %E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%AD%E0%B8%B1%E0%B8%81%E0%B9%80%E0%B8%AA%E0%B8%9A | correlation: -0.197247221119
th - %E0%B9%84%E0%B8%82%E0%B9%89 | correlation: 0.113929640553
th - %E0%B9%84%E0%B8%82%E0%B9%89%E0%B9%80%E0%B8%94%E0%B9%87%E0%B8%87%E0%B8%81%E0%B8%B5 | correlation: 0.0560084872675
th - %E0%B8%A2%E0%B8%B2%E0%B8%86%E0%B9%88%E0%B8%B2%E0%B9%81%E0%B8%A1%E0%B8%A5%E0%B8%87 | correlation: -0.0506815812202
th - %E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%AD%E0%B8%AD%E0%B8%81 | correlation: 0.0410851136389
th - %E0%B8%9E%E0%B8%B2%E0%B8%A3%E0%B8%B2%E0%B9%80%E0%B8%8B%E0%B8%95%E0%B8%B2%E0%B8%A1%E0%B8%AD%E0%B8%A5 | correlation: 0.024511591275
th - %E0%B8%A2%E0%B8%B8%E0%B8%87 | correlation: 0.0178143515302

R^2: 0.508798 (offset: -28 days)
R^2: 0.502435 (offset: -27 days)
R^2: 0.470227 (offset: -26 days)
R^2: 0.4524 (offset: -25 days)
R^2: 0.456205 (offset: -24 days)
R^2: 0.451585 (offset: -23 days)
R^2: 0.453722 (offset: -22 days)
R^2: 0.450686 (offset: -21 days)
R^2: 0.444156 (offset: -20 days)
R^2: 0.4264 (offset: -19 days)
R^2: 0.410997 (offset: -18 days)
R^2: 0.400351 (offset: -17 days)
R^2: 0.396286 (offset: -16 days)
R^2: 0.399482 (offset: -15 days)
R^2: 0.400728 (offset: -14 days)
R^2: 0.406196 (offset: -13 days)
R^2: 0.388899 (offset: -12 days)
R^2: 0.378717 (offset: -11 days)
R^2: 0.383014 (offset: -10 days)
R^2: 0.38748 (offset: -9 days)
R^2: 0.391869 (offset: -8 days)
R^2: 0.386562 (offset: -7 days)
R^2: 0.385971 (offset: -6 days)
R^2: 0.36909 (offset: -5 days)
R^2: 0.358053 (offset: -4 days)
R^2: 0.361661 (offset: -3 days)
R^2: 0.360206 (offset: -2 days)
R^2: 0.364547 (offset: -1 days)
R^2: 0.358686 (offset: 0 days)
R^2: 0.375299 (offset: 1 days)
R^2: 0.36683 (offset: 2 days)
R^2: 0.365343 (offset: 3 days)
R^2: 0.373524 (offset: 4 days)
R^2: 0.372524 (offset: 5 days)
R^2: 0.375315 (offset: 6 days)
R^2: 0.37738 (offset: 7 days)
R^2: 0.3884 (offset: 8 days)
R^2: 0.379628 (offset: 9 days)
R^2: 0.379338 (offset: 10 days)
R^2: 0.387089 (offset: 11 days)
R^2: 0.387469 (offset: 12 days)
R^2: 0.388134 (offset: 13 days)
R^2: 0.391597 (offset: 14 days)
R^2: 0.403418 (offset: 15 days)
R^2: 0.399289 (offset: 16 days)
R^2: 0.398204 (offset: 17 days)
R^2: 0.400721 (offset: 18 days)
R^2: 0.40441 (offset: 19 days)
R^2: 0.406707 (offset: 20 days)
R^2: 0.413265 (offset: 21 days)
R^2: 0.426023 (offset: 22 days)
R^2: 0.429639 (offset: 23 days)
R^2: 0.433798 (offset: 24 days)
R^2: 0.431298 (offset: 25 days)
R^2: 0.439644 (offset: 26 days)
R^2: 0.441792 (offset: 27 days)
R^2: 0.45364 (offset: 28 days)
--------------------
best R^2: 0.508798 (offset: -28 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.508798	-28	0.508798	0.450686	0.400728	0.386562	0.358686	0.37738	0.391597	0.413265	0.45364


==> anc/regression-results/th_dengue_2012-01-07_2014-02-15_fixed.txt <==
article correlations
--------------------
th - combined | correlation: 0.544668824921
th - %E0%B8%AD%E0%B8%B2%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%84%E0%B8%B1%E0%B8%99 | correlation: -0.425239687679
th - %E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%89%E0%B8%B5%E0%B8%94%E0%B9%80%E0%B8%82%E0%B9%89%E0%B8%B2%E0%B8%AB%E0%B8%A5%E0%B8%AD%E0%B8%94%E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%94%E0%B8%B3 | correlation: -0.424294748697
th - %E0%B8%A2%E0%B8%B2%E0%B8%95%E0%B9%89%E0%B8%B2%E0%B8%99%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA | correlation: -0.385277846366
th - %E0%B9%82%E0%B8%A3%E0%B8%84%E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%88%E0%B8%B2%E0%B8%81%E0%B8%95%E0%B8%B1%E0%B8%9A | correlation: 0.373325558219
th - %E0%B8%9C%E0%B8%B7%E0%B9%88%E0%B8%99 | correlation: 0.358831597053
th - %E0%B8%8A%E0%B9%87%E0%B8%AD%E0%B8%81 | correlation: 0.273587022156
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B9%83%E0%B8%99%E0%B8%82%E0%B9%89%E0%B8%AD | correlation: 0.252933519335
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B8%A8%E0%B8%B5%E0%B8%A3%E0%B8%A9%E0%B8%B0 | correlation: 0.236436552311
th - %E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%9A%E0%B8%A7%E0%B8%A1 | correlation: 0.228232944356
th - %E0%B8%AA%E0%B8%A1%E0%B8%AD%E0%B8%87%E0%B8%AD%E0%B8%B1%E0%B8%81%E0%B9%80%E0%B8%AA%E0%B8%9A | correlation: -0.197247221119
th - %E0%B9%84%E0%B8%82%E0%B9%89 | correlation: 0.113929640553
th - %E0%B8%A2%E0%B8%B2%E0%B8%86%E0%B9%88%E0%B8%B2%E0%B9%81%E0%B8%A1%E0%B8%A5%E0%B8%87 | correlation: -0.0506815812202
th - %E0%B9%80%E0%B8%A5%E0%B8%B7%E0%B8%AD%E0%B8%94%E0%B8%AD%E0%B8%AD%E0%B8%81 | correlation: 0.0410851136389
th - %E0%B8%9E%E0%B8%B2%E0%B8%A3%E0%B8%B2%E0%B9%80%E0%B8%8B%E0%B8%95%E0%B8%B2%E0%B8%A1%E0%B8%AD%E0%B8%A5 | correlation: 0.024511591275
th - %E0%B8%A2%E0%B8%B8%E0%B8%87 | correlation: 0.0178143515302

R^2: 0.668014 (offset: -28 days)
R^2: 0.669816 (offset: -27 days)
R^2: 0.663495 (offset: -26 days)
R^2: 0.658305 (offset: -25 days)
R^2: 0.680931 (offset: -24 days)
R^2: 0.687248 (offset: -23 days)
R^2: 0.686463 (offset: -22 days)
R^2: 0.683651 (offset: -21 days)
R^2: 0.689047 (offset: -20 days)
R^2: 0.696946 (offset: -19 days)
R^2: 0.689657 (offset: -18 days)
R^2: 0.693908 (offset: -17 days)
R^2: 0.693799 (offset: -16 days)
R^2: 0.694195 (offset: -15 days)
R^2: 0.683323 (offset: -14 days)
R^2: 0.68956 (offset: -13 days)
R^2: 0.69323 (offset: -12 days)
R^2: 0.68584 (offset: -11 days)
R^2: 0.69096 (offset: -10 days)
R^2: 0.693087 (offset: -9 days)
R^2: 0.6874 (offset: -8 days)
R^2: 0.679565 (offset: -7 days)
R^2: 0.682685 (offset: -6 days)
R^2: 0.679741 (offset: -5 days)
R^2: 0.673123 (offset: -4 days)
R^2: 0.665983 (offset: -3 days)
R^2: 0.659445 (offset: -2 days)
R^2: 0.653651 (offset: -1 days)
R^2: 0.650229 (offset: 0 days)
R^2: 0.65542 (offset: 1 days)
R^2: 0.661239 (offset: 2 days)
R^2: 0.665011 (offset: 3 days)
R^2: 0.658453 (offset: 4 days)
R^2: 0.648963 (offset: 5 days)
R^2: 0.636996 (offset: 6 days)
R^2: 0.635662 (offset: 7 days)
R^2: 0.634381 (offset: 8 days)
R^2: 0.630749 (offset: 9 days)
R^2: 0.631053 (offset: 10 days)
R^2: 0.624082 (offset: 11 days)
R^2: 0.614342 (offset: 12 days)
R^2: 0.600726 (offset: 13 days)
R^2: 0.602894 (offset: 14 days)
R^2: 0.602202 (offset: 15 days)
R^2: 0.590898 (offset: 16 days)
R^2: 0.577436 (offset: 17 days)
R^2: 0.552117 (offset: 18 days)
R^2: 0.552638 (offset: 19 days)
R^2: 0.543963 (offset: 20 days)
R^2: 0.545267 (offset: 21 days)
R^2: 0.54859 (offset: 22 days)
R^2: 0.548879 (offset: 23 days)
R^2: 0.558043 (offset: 24 days)
R^2: 0.534304 (offset: 25 days)
R^2: 0.537833 (offset: 26 days)
R^2: 0.530387 (offset: 27 days)
R^2: 0.540151 (offset: 28 days)
--------------------
best R^2: 0.696946 (offset: -19 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.696946	-19	0.668014	0.683651	0.683323	0.679565	0.650229	0.635662	0.602894	0.545267	0.540151


==> anc/regression-results/th_flu_2011-01-23_2014-01-26_M.txt <==
article correlations
--------------------
th - %E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88 | correlation: 0.767887264712
th - %E0%B9%82%E0%B8%AD%E0%B9%80%E0%B8%8B%E0%B8%A5%E0%B8%97%E0%B8%B2%E0%B8%A1%E0%B8%B4%E0%B9%80%E0%B8%A7%E0%B8%B5%E0%B8%A2%E0%B8%A3%E0%B9%8C | correlation: 0.428948779933
th - %E0%B9%82%E0%B8%A3%E0%B8%84%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94 | correlation: 0.319606011652
th - %E0%B8%9E%E0%B8%B2%E0%B8%A3%E0%B8%B2%E0%B9%80%E0%B8%8B%E0%B8%95%E0%B8%B2%E0%B8%A1%E0%B8%AD%E0%B8%A5 | correlation: 0.284368358233
th - %E0%B8%84%E0%B8%A7%E0%B8%B2%E0%B8%A1%E0%B8%A5%E0%B9%89%E0%B8%B2 | correlation: -0.249147543677
th - %E0%B8%81%E0%B8%A3%E0%B8%B0%E0%B9%80%E0%B8%9E%E0%B8%B2%E0%B8%B0%E0%B8%AD%E0%B8%B2%E0%B8%AB%E0%B8%B2%E0%B8%A3%E0%B8%81%E0%B8%B1%E0%B8%9A%E0%B8%A5%E0%B8%B3%E0%B9%84%E0%B8%AA%E0%B9%89%E0%B8%AD%E0%B8%B1%E0%B8%81%E0%B9%80%E0%B8%AA%E0%B8%9A | correlation: -0.248006470788
th - %E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88_A_H3N8 | correlation: -0.242640849034
th - %E0%B8%A7%E0%B8%B1%E0%B8%84%E0%B8%8B%E0%B8%B5%E0%B8%99%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88 | correlation: 0.242195347008
th - %E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA%E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88_A_H7N9 | correlation: -0.217966627401
th - %E0%B9%84%E0%B8%82%E0%B9%89 | correlation: 0.212092221554
th - %E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B9%83%E0%B8%AB%E0%B8%8D%E0%B9%88%E0%B9%83%E0%B8%99%E0%B8%AA%E0%B8%B8%E0%B8%81%E0%B8%A3 | correlation: 0.19079312727
th - %E0%B8%AD%E0%B8%B0%E0%B9%81%E0%B8%A1%E0%B8%99%E0%B8%95%E0%B8%B2%E0%B8%94%E0%B8%B5%E0%B8%99 | correlation: 0.185204887568
th - %E0%B8%8B%E0%B8%B2%E0%B8%99%E0%B8%B2%E0%B8%A1%E0%B8%B4%E0%B9%80%E0%B8%A7%E0%B8%B5%E0%B8%A2%E0%B8%A3%E0%B9%8C | correlation: 0.171095028415
th - %E0%B9%84%E0%B8%A3%E0%B9%81%E0%B8%A1%E0%B8%99%E0%B8%95%E0%B8%B2%E0%B8%94%E0%B8%B5%E0%B8%99 | correlation: 0.156559797776
th - %E0%B8%9B%E0%B8%A7%E0%B8%94%E0%B8%A8%E0%B8%B5%E0%B8%A3%E0%B8%A9%E0%B8%B0 | correlation: 0.150174938769
th - %E0%B9%84%E0%B8%82%E0%B9%89%E0%B8%AB%E0%B8%A7%E0%B8%B1%E0%B8%94%E0%B8%99%E0%B8%81 | correlation: 0.141306973506
th - %E0%B8%A3%E0%B8%B0%E0%B8%94%E0%B8%B1%E0%B8%9A%E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%A3%E0%B8%B0%E0%B8%9A%E0%B8%B2%E0%B8%94%E0%B8%82%E0%B8%AD%E0%B8%87%E0%B9%80%E0%B8%8A%E0%B8%B7%E0%B9%89%E0%B8%AD%E0%B9%82%E0%B8%A3%E0%B8%84 | correlation: 0.115781818128
th - %E0%B8%84%E0%B8%B1%E0%B8%94%E0%B8%88%E0%B8%A1%E0%B8%B9%E0%B8%81 | correlation: -0.08313052412
th - %E0%B9%84%E0%B8%AD_(%E0%B8%AD%E0%B8%B2%E0%B8%81%E0%B8%B2%E0%B8%A3) | correlation: -0.0663531428392
th - %E0%B8%AD%E0%B8%B2%E0%B9%80%E0%B8%88%E0%B8%B5%E0%B8%A2%E0%B8%99 | correlation: -0.0662645813487
th - %E0%B8%A2%E0%B8%B2%E0%B8%95%E0%B9%89%E0%B8%B2%E0%B8%99%E0%B9%84%E0%B8%A7%E0%B8%A3%E0%B8%B1%E0%B8%AA | correlation: 0.0629801134795
th - %E0%B8%84%E0%B8%A7%E0%B8%B2%E0%B8%A1%E0%B8%A5%E0%B8%B0%E0%B9%80%E0%B8%AB%E0%B8%B5%E0%B9%88%E0%B8%A2 | correlation: 0.032715070953

R^2: 0.47619 (offset: -28 days)
R^2: 0.480241 (offset: -27 days)
R^2: 0.50481 (offset: -26 days)
R^2: 0.522857 (offset: -25 days)
R^2: 0.538608 (offset: -24 days)
R^2: 0.554004 (offset: -23 days)
R^2: 0.559447 (offset: -22 days)
R^2: 0.574294 (offset: -21 days)
R^2: 0.578815 (offset: -20 days)
R^2: 0.606362 (offset: -19 days)
R^2: 0.628521 (offset: -18 days)
R^2: 0.64023 (offset: -17 days)
R^2: 0.654126 (offset: -16 days)
R^2: 0.663934 (offset: -15 days)
R^2: 0.673482 (offset: -14 days)
R^2: 0.682649 (offset: -13 days)
R^2: 0.701309 (offset: -12 days)
R^2: 0.717842 (offset: -11 days)
R^2: 0.732263 (offset: -10 days)
R^2: 0.738858 (offset: -9 days)
R^2: 0.746265 (offset: -8 days)
R^2: 0.756261 (offset: -7 days)
R^2: 0.75896 (offset: -6 days)
R^2: 0.779132 (offset: -5 days)
R^2: 0.787493 (offset: -4 days)
R^2: 0.788053 (offset: -3 days)
R^2: 0.791939 (offset: -2 days)
R^2: 0.785734 (offset: -1 days)
R^2: 0.787205 (offset: 0 days)
R^2: 0.790283 (offset: 1 days)
R^2: 0.798656 (offset: 2 days)
R^2: 0.796134 (offset: 3 days)
R^2: 0.790098 (offset: 4 days)
R^2: 0.781497 (offset: 5 days)
R^2: 0.76741 (offset: 6 days)
R^2: 0.759396 (offset: 7 days)
R^2: 0.751745 (offset: 8 days)
R^2: 0.748417 (offset: 9 days)
R^2: 0.735721 (offset: 10 days)
R^2: 0.72615 (offset: 11 days)
R^2: 0.696704 (offset: 12 days)
R^2: 0.677963 (offset: 13 days)
R^2: 0.671238 (offset: 14 days)
R^2: 0.668107 (offset: 15 days)
R^2: 0.651291 (offset: 16 days)
R^2: 0.635704 (offset: 17 days)
R^2: 0.625553 (offset: 18 days)
R^2: 0.594223 (offset: 19 days)
R^2: 0.579803 (offset: 20 days)
R^2: 0.570666 (offset: 21 days)
R^2: 0.55854 (offset: 22 days)
R^2: 0.545421 (offset: 23 days)
R^2: 0.534771 (offset: 24 days)
R^2: 0.519163 (offset: 25 days)
R^2: 0.490694 (offset: 26 days)
R^2: 0.473336 (offset: 27 days)
R^2: 0.456214 (offset: 28 days)
--------------------
best R^2: 0.798656 (offset: 2 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.798656	2	0.47619	0.574294	0.673482	0.756261	0.787205	0.759396	0.671238	0.570666	0.456214


==> anc/regression-results/th_tuberculosis_2010-12-01_2013-12-01_M.txt <==
article correlations
--------------------
th - %E0%B8%81%E0%B8%B2%E0%B8%A3%E0%B8%96%E0%B9%88%E0%B8%B2%E0%B8%A2%E0%B8%A0%E0%B8%B2%E0%B8%9E%E0%B8%A3%E0%B8%B1%E0%B8%87%E0%B8%AA%E0%B8%B5%E0%B8%97%E0%B8%A3%E0%B8%A7%E0%B8%87%E0%B8%AD%E0%B8%81 | correlation: -0.790304931834
th - %E0%B9%80%E0%B8%88%E0%B9%87%E0%B8%9A%E0%B8%AB%E0%B8%99%E0%B9%89%E0%B8%B2%E0%B8%AD%E0%B8%81 | correlation: -0.759310417153
th - %E0%B8%99%E0%B9%89%E0%B8%B3%E0%B8%AB%E0%B8%99%E0%B8%B1%E0%B8%81%E0%B8%A5%E0%B8%94 | correlation: -0.516170184815
th - Mycobacterium_tuberculosis | correlation: -0.452390768453
th - %E0%B8%A7%E0%B8%B1%E0%B8%93%E0%B9%82%E0%B8%A3%E0%B8%84 | correlation: 0.398654774228
th - %E0%B9%84%E0%B8%82%E0%B9%89 | correlation: -0.0999231373209

R^2: 0.688333 (offset: -28 days)
R^2: 0.687914 (offset: -27 days)
R^2: 0.692902 (offset: -26 days)
R^2: 0.688715 (offset: -25 days)
R^2: 0.689834 (offset: -24 days)
R^2: 0.685134 (offset: -23 days)
R^2: 0.68124 (offset: -22 days)
R^2: 0.67813 (offset: -21 days)
R^2: 0.673663 (offset: -20 days)
R^2: 0.676208 (offset: -19 days)
R^2: 0.682722 (offset: -18 days)
R^2: 0.68811 (offset: -17 days)
R^2: 0.685402 (offset: -16 days)
R^2: 0.688105 (offset: -15 days)
R^2: 0.691315 (offset: -14 days)
R^2: 0.693629 (offset: -13 days)
R^2: 0.690785 (offset: -12 days)
R^2: 0.686145 (offset: -11 days)
R^2: 0.688129 (offset: -10 days)
R^2: 0.693968 (offset: -9 days)
R^2: 0.689515 (offset: -8 days)
R^2: 0.684612 (offset: -7 days)
R^2: 0.684779 (offset: -6 days)
R^2: 0.685487 (offset: -5 days)
R^2: 0.68292 (offset: -4 days)
R^2: 0.683389 (offset: -3 days)
R^2: 0.685647 (offset: -2 days)
R^2: 0.681575 (offset: -1 days)
R^2: 0.683502 (offset: 0 days)
R^2: 0.680129 (offset: 1 days)
R^2: 0.682746 (offset: 2 days)
R^2: 0.677076 (offset: 3 days)
R^2: 0.677548 (offset: 4 days)
R^2: 0.676765 (offset: 5 days)
R^2: 0.675902 (offset: 6 days)
R^2: 0.679444 (offset: 7 days)
R^2: 0.683702 (offset: 8 days)
R^2: 0.684205 (offset: 9 days)
R^2: 0.683721 (offset: 10 days)
R^2: 0.680981 (offset: 11 days)
R^2: 0.67902 (offset: 12 days)
R^2: 0.680246 (offset: 13 days)
R^2: 0.680966 (offset: 14 days)
R^2: 0.681656 (offset: 15 days)
R^2: 0.68336 (offset: 16 days)
R^2: 0.685956 (offset: 17 days)
R^2: 0.685348 (offset: 18 days)
R^2: 0.692203 (offset: 19 days)
R^2: 0.69248 (offset: 20 days)
R^2: 0.691945 (offset: 21 days)
R^2: 0.689522 (offset: 22 days)
R^2: 0.688615 (offset: 23 days)
R^2: 0.685755 (offset: 24 days)
R^2: 0.686739 (offset: 25 days)
R^2: 0.687708 (offset: 26 days)
R^2: 0.691074 (offset: 27 days)
R^2: 0.68928 (offset: 28 days)
--------------------
best R^2: 0.693968 (offset: -9 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.693968	-9	0.688333	0.67813	0.691315	0.684612	0.683502	0.679444	0.680966	0.691945	0.68928


==> anc/regression-results/zh_aids_2011-01-01_2013-12-01_M.txt <==
article correlations
--------------------
zh - %E5%82%B3%E6%9F%93%E6%80%A7%E5%96%AE%E6%A0%B8%E7%99%BD%E8%A1%80%E7%90%83%E5%A2%9E%E5%A4%9A%E7%97%87 | correlation: -0.563724868379
zh - %E8%89%BE%E6%BB%8B%E7%97%85 | correlation: 0.412253331288
zh - %E6%85%A2%E7%97%85%E6%AF%92%E5%B1%AC | correlation: -0.405579770604
zh - %E6%83%A1%E7%97%85%E9%AB%94%E8%B3%AA | correlation: -0.363392763627
zh - %E5%8F%91%E7%83%AD | correlation: -0.320527389828
zh - %E6%8B%89%E7%B1%B3%E5%A4%AB%E5%AE%9A | correlation: 0.254211837793
zh - %E7%96%B9 | correlation: 0.216268844391
zh - %E9%80%86%E8%BD%AC%E5%BD%95%E9%85%B6%E6%8A%91%E5%88%B6%E5%89%82 | correlation: 0.201339825907
zh - %E4%BA%BA%E9%A1%9E%E5%85%8D%E7%96%AB%E7%BC%BA%E9%99%B7%E7%97%85%E6%AF%92 | correlation: 0.17172398136
zh - %E5%87%8F%E8%82%A5 | correlation: -0.165201754555
zh - HIV%E6%AA%A2%E6%B8%AC | correlation: -0.155154827885
zh - %E9%80%86%E8%BD%AC%E5%BD%95%E7%97%85%E6%AF%92 | correlation: 0.12892201947
zh - %E5%AE%89%E5%85%A8%E6%80%A7%E8%A1%8C%E7%82%BA | correlation: -0.124912755943
zh - %E5%AD%90%E5%AE%AE%E9%A0%B8%E7%99%8C | correlation: 0.105293601623
zh - %E6%8A%97%E5%8F%8D%E8%BD%89%E9%8C%84%E7%97%85%E6%AF%92%E8%97%A5%E7%89%A9 | correlation: 0.0898591094309
zh - %E8%9B%8B%E7%99%BD%E9%85%B6%E6%8A%91%E5%88%B6%E5%89%82 | correlation: 0.0751143550855
zh - %E9%BD%90%E5%A4%9A%E5%A4%AB%E5%AE%9A | correlation: 0.0356728750321

R^2: 0.310966 (offset: -28 days)
R^2: 0.316468 (offset: -27 days)
R^2: 0.327453 (offset: -26 days)
R^2: 0.31125 (offset: -25 days)
R^2: 0.331238 (offset: -24 days)
R^2: 0.320624 (offset: -23 days)
R^2: 0.321611 (offset: -22 days)
R^2: 0.335332 (offset: -21 days)
R^2: 0.307829 (offset: -20 days)
R^2: 0.310173 (offset: -19 days)
R^2: 0.322463 (offset: -18 days)
R^2: 0.327071 (offset: -17 days)
R^2: 0.330327 (offset: -16 days)
R^2: 0.331647 (offset: -15 days)
R^2: 0.344093 (offset: -14 days)
R^2: 0.31766 (offset: -13 days)
R^2: 0.34173 (offset: -12 days)
R^2: 0.334271 (offset: -11 days)
R^2: 0.4049 (offset: -10 days)
R^2: 0.430195 (offset: -9 days)
R^2: 0.436694 (offset: -8 days)
R^2: 0.476454 (offset: -7 days)
R^2: 0.478257 (offset: -6 days)
R^2: 0.502064 (offset: -5 days)
R^2: 0.53439 (offset: -4 days)
R^2: 0.537662 (offset: -3 days)
R^2: 0.525011 (offset: -2 days)
R^2: 0.573912 (offset: -1 days)
R^2: 0.618392 (offset: 0 days)
R^2: 0.62812 (offset: 1 days)
R^2: 0.574652 (offset: 2 days)
R^2: 0.575476 (offset: 3 days)
R^2: 0.563296 (offset: 4 days)
R^2: 0.533266 (offset: 5 days)
R^2: 0.524589 (offset: 6 days)
R^2: 0.527674 (offset: 7 days)
R^2: 0.52545 (offset: 8 days)
R^2: 0.492582 (offset: 9 days)
R^2: 0.508248 (offset: 10 days)
R^2: 0.49701 (offset: 11 days)
R^2: 0.532944 (offset: 12 days)
R^2: 0.515527 (offset: 13 days)
R^2: 0.537544 (offset: 14 days)
R^2: 0.510537 (offset: 15 days)
R^2: 0.44703 (offset: 16 days)
R^2: 0.45548 (offset: 17 days)
R^2: 0.449251 (offset: 18 days)
R^2: 0.435502 (offset: 19 days)
R^2: 0.460453 (offset: 20 days)
R^2: 0.456312 (offset: 21 days)
R^2: 0.446769 (offset: 22 days)
R^2: 0.456912 (offset: 23 days)
R^2: 0.448036 (offset: 24 days)
R^2: 0.448052 (offset: 25 days)
R^2: 0.450575 (offset: 26 days)
R^2: 0.477815 (offset: 27 days)
R^2: 0.45406 (offset: 28 days)
--------------------
best R^2: 0.62812 (offset: 1 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.62812	1	0.310966	0.335332	0.344093	0.476454	0.618392	0.527674	0.537544	0.456312	0.45406


==> anc/regression-results/zh_tuberculosis_2010-12-01_2013-12-01_M.txt <==
article correlations
--------------------
zh - %E7%BB%93%E6%A0%B8%E8%8F%8C%E7%B4%A0%E8%AF%95%E9%AA%8C | correlation: 0.456852842264
zh - %E7%B5%90%E6%A0%B8%E6%A1%BF%E8%8F%8C | correlation: 0.405457219214
zh - %E5%8D%A1%E4%BB%8B%E8%8B%97 | correlation: 0.356646426504
zh - %E9%BA%BB%E9%A3%8E%E6%9D%86%E8%8F%8C | correlation: 0.255828393151
zh - %E5%8F%91%E7%83%AD | correlation: 0.183256917528
zh - %E5%92%B3%E8%A1%80 | correlation: 0.156999919906
zh - %E7%B5%90%E6%A0%B8 | correlation: 0.154417441651
zh - %E6%8A%97%E7%94%9F%E7%B4%A0%E6%8A%97%E8%97%A5%E6%80%A7 | correlation: -0.141297771404
zh - %E5%88%86%E6%9E%9D%E6%9D%86%E8%8F%8C%E5%B1%9E | correlation: -0.114700844145
zh - %E5%88%A9%E7%A6%8F%E5%B9%B3 | correlation: -0.112451709261
zh - %E5%B9%BF%E6%B3%9B%E8%80%90%E8%8D%AF%E7%BB%93%E6%A0%B8 | correlation: 0.105475582092
zh - %E5%BC%82%E7%83%9F%E8%82%BC | correlation: 0.0738400428922
zh - %E5%87%8F%E8%82%A5 | correlation: 0.0610153721822
zh - %E6%8A%97%E7%BB%86%E8%8F%8C%E8%8D%AF | correlation: 0.00580152630131
zh - %E5%90%A1%E5%97%AA%E9%85%B0%E8%83%BA | correlation: -0.00337130080052

R^2: 0.246721 (offset: -28 days)
R^2: 0.246513 (offset: -27 days)
R^2: 0.243255 (offset: -26 days)
R^2: 0.234596 (offset: -25 days)
R^2: 0.24692 (offset: -24 days)
R^2: 0.261568 (offset: -23 days)
R^2: 0.308727 (offset: -22 days)
R^2: 0.349182 (offset: -21 days)
R^2: 0.346533 (offset: -20 days)
R^2: 0.337666 (offset: -19 days)
R^2: 0.351077 (offset: -18 days)
R^2: 0.409767 (offset: -17 days)
R^2: 0.457301 (offset: -16 days)
R^2: 0.478648 (offset: -15 days)
R^2: 0.522192 (offset: -14 days)
R^2: 0.514958 (offset: -13 days)
R^2: 0.555904 (offset: -12 days)
R^2: 0.56092 (offset: -11 days)
R^2: 0.544024 (offset: -10 days)
R^2: 0.553769 (offset: -9 days)
R^2: 0.544913 (offset: -8 days)
R^2: 0.663229 (offset: -7 days)
R^2: 0.701173 (offset: -6 days)
R^2: 0.704827 (offset: -5 days)
R^2: 0.704948 (offset: -4 days)
R^2: 0.686224 (offset: -3 days)
R^2: 0.697321 (offset: -2 days)
R^2: 0.654422 (offset: -1 days)
R^2: 0.660729 (offset: 0 days)
R^2: 0.659826 (offset: 1 days)
R^2: 0.677395 (offset: 2 days)
R^2: 0.678096 (offset: 3 days)
R^2: 0.680525 (offset: 4 days)
R^2: 0.68507 (offset: 5 days)
R^2: 0.702457 (offset: 6 days)
R^2: 0.753372 (offset: 7 days)
R^2: 0.782109 (offset: 8 days)
R^2: 0.782182 (offset: 9 days)
R^2: 0.762039 (offset: 10 days)
R^2: 0.747151 (offset: 11 days)
R^2: 0.740331 (offset: 12 days)
R^2: 0.754682 (offset: 13 days)
R^2: 0.726516 (offset: 14 days)
R^2: 0.697213 (offset: 15 days)
R^2: 0.678147 (offset: 16 days)
R^2: 0.678536 (offset: 17 days)
R^2: 0.660484 (offset: 18 days)
R^2: 0.674455 (offset: 19 days)
R^2: 0.681342 (offset: 20 days)
R^2: 0.655577 (offset: 21 days)
R^2: 0.658022 (offset: 22 days)
R^2: 0.661696 (offset: 23 days)
R^2: 0.462507 (offset: 24 days)
R^2: 0.466603 (offset: 25 days)
R^2: 0.459939 (offset: 26 days)
R^2: 0.458552 (offset: 27 days)
R^2: 0.433312 (offset: 28 days)
--------------------
best R^2: 0.782182 (offset: 9 days)

best R^2	best offset	-28	-21	-14	-7	0	7	14	21	28
0.782182	9	0.246721	0.349182	0.522192	0.663229	0.660729	0.753372	0.726516	0.655577	0.433312

